Bootstrapping Tensor Integrals

This work proposes a bootstrapping with positivity methodology to study random $U(N)^{D}$ invariant tensors in the large $N$ limit. As has been done for $U(N)$ invariant random matrices, we combine the Dyson-Schwinger equations and positivity constraints of moments to approximate the moments of such tensor models. As examples, we bootstrap the quartic and two hexic rank three tensor models. All models studied converge quickly, and for those which have known analytic formulae, they converge to such solutions. We conjecture new explicit formulae for all moments of the rank three quartic model and support this conjecture using bootstrapped results and explicit double-series computations with 'feyntensor'.

==> anc/DE.txt <==
0 = 1.0 x(1)-1 + g 3.0 x(2)+ -
0 = 2.0 x(2) + g 2.0 x(3) + g 4.0 x(4)+ -2 x(1)+-2 *N**(-1)x(1)
0 = 3.0 x(3) + g 6.0 x(7) + g 3.0 x(6)+ -3 *N**(-1)d(1)+-3 *N**(-1)x(2)+-3 x(2)
0 = 3.0 x(4) + g 4.0 x(7) + g 2.0 x(9) + g 2.0 x(8) + g 1.0 x(10)+ -2 *N**(-2)x(2)+-4 *N**(-1)x(2)+-1 d(1)+-2 x(2)
0 = 3.0 x(5) + g 9.0 x(11)+ -9 x(2)
0 = 4.0 x(6) + g 8.0 x(15) + g 4.0 x(14)+ -8 *N**(-1)d(3)+-4 x(3)+-4 *N**(-1)x(3)
0 = 4.0 x(7) + g 2.0 x(21) + g 2.0 x(18) + g 1.0 x(19) + g 1.0 x(16) + g 2.0 x(22) + g 1.0 x(17) + g 3.0 x(15)+ -1 d(3)+-3 *N**(-1)x(4)+-3 *N**(-1)d(3)+-1 x(3)+-2 x(4)+-2 *N**(-1)x(3)+-4 *N**(-2)x(4)
0 = 4.0 x(8) + g 2.0 x(21) + g 4.0 x(16) + g 2.0 x(27) + g 2.0 x(23) + g 2.0 x(28)+ -2 d(3)+-4 *N**(-1)x(4)+-2 *N**(-1)x(3)+-2 x(4)+-6 *N**(-2)x(4)
0 = 4.0 x(9) + g 2.0 x(27) + g 2.0 x(22) + g 2.0 x(23) + g 4.0 x(17) + g 2.0 x(26)+ -2 d(3)+-6 *N**(-1)x(4)+-2 *N**(-3)x(5)+-4 *N**(-2)x(3)+-2 x(4)
0 = 4.0 x(10) + g 6.0 x(23) + g 6.0 x(19)+ -1 d(2)+-6 *N**(-1)x(4)+-6 *N**(-2)x(3)+-3 x(4)
0 = 4.0 x(11) + g 2.0 x(20) + g 4.0 x(33) + g 2.0 x(25) + g 2.0 x(32) + g 2.0 x(24)+ -1 d(3)+-4 *N**(-1)x(4)+-1 x(5)+-2 x(3)+-6 x(4)+-2 *N**(-1)x(5)
0 = 4.0 x(12) + g 12.0 x(29)+ -4 *N**(-2)x(5)+-12 x(4)
0 = 4.0 x(13) + g 8.0 x(30) + g 4.0 x(31)+ -4 *N**(-1)x(4)+-8 x(4)+-4 *N**(-1)x(5)
0 = 2.0 d(1) + g 6.0 d(3)+ -2 x(1)+-2 *N**(-3)x(1)
0 = 3.0 d(2) + g 9.0 d(5)+ -6 *N**(-3)d(1)+-3 d(1)
0 = 3.0 d(3) + g 1.0 d(7) + g 4.0 d(9) + g 2.0 d(8) + g 2.0 d(6)+ -2 *N**(-1)d(1)+-4 *N**(-3)x(2)+-2 d(1)+-1 x(2)
0 = 4.0 d(4) + g 12.0 d(12)+ -4 d(2)+-12 *N**(-3)d(2)
0 = 4.0 d(5) + g 2.0 d(13) + g 2.0 d(14) + g 4.0 d(15) + g 4.0 d(19)+ -2 d(3)+-10 *N**(-3)d(3)+-2 *N**(-1)d(2)+-2 d(2)
0 = 4.0 d(6) + g 6.0 d(20) + g 2.0 d(18) + g 3.0 d(16) + g 1.0 d(17)+ -3 d(3)+-3 *N**(-1)d(3)+-1 x(3)+-6 *N**(-3)x(3)+-3 *N**(-1)d(2)
0 = 4.0 d(7) + g 8.0 d(23) + g 4.0 d(17)+ -4 d(3)+-4 *N**(-1)d(3)+-8 *N**(-3)x(3)
0 = 4.0 d(8) + g 4.0 d(24) + g 4.0 d(18) + g 4.0 d(23)+ -4 d(3)+-4 *N**(-1)d(3)+-8 *N**(-3)x(4)
0 = 4.0 d(9) + g 2.0 d(22) + g 4.0 d(20) + g 2.0 d(21) + g 1.0 d(24) + g 1.0 d(26) + g 2.0 d(23)+ -2 d(3)+-2 *N**(-2)d(3)+-6 *N**(-3)x(4)+-1 d(2)+-4 *N**(-1)d(3)+-1 x(4)
0 = 4.0 d(10) + g 3.0 d(28) + g 9.0 d(27)+ -9 d(3)+-6 *N**(-3)x(5)+-1 x(5)


==> anc/DSE.txt <==
0 = 1.0 x(1)-1 + g 3.0 x(2)+ -
0 = 2.0 x(2) + g 2.0 x(3) + g 4.0 x(4)+ -2 x(1)+-2 *N**(-1)x(1)
0 = 3.0 x(3) + g 3.0 x(6) + g 6.0 x(7)+ -3 x(2)+-3 *N**(-1)x(2)+-3 *N**(-1)d(1)
0 = 3.0 x(4) + g 2.0 x(8) + g 4.0 x(7) + g 1.0 x(10) + g 2.0 x(9)+ -2 x(2)+-4 *N**(-1)x(2)+-1 d(1)+-2 *N**(-2)x(2)
0 = 3.0 x(5) + g 9.0 x(11)+ -9 x(2)
0 = 4.0 x(6) + g 4.0 x(14) + g 8.0 x(15)+ -4 x(3)+-4 *N**(-1)x(3)+-8 *N**(-1)d(3)
0 = 4.0 x(7) + g 2.0 x(21) + g 1.0 x(16) + g 2.0 x(22) + g 1.0 x(17) + g 1.0 x(19) + g 3.0 x(15) + g 2.0 x(18)+ -1 x(3)+-3 *N**(-1)x(4)+-1 d(3)+-2 *N**(-1)x(3)+-4 *N**(-2)x(4)+-3 *N**(-1)d(3)+-2 x(4)
0 = 4.0 x(8) + g 2.0 x(28) + g 2.0 x(21) + g 4.0 x(16) + g 2.0 x(27) + g 2.0 x(23)+ -4 *N**(-1)x(4)+-2 d(3)+-2 *N**(-1)x(3)+-6 *N**(-2)x(4)+-2 x(4)
0 = 4.0 x(9) + g 2.0 x(27) + g 2.0 x(22) + g 2.0 x(26) + g 4.0 x(17) + g 2.0 x(23)+ -2 *N**(-3)x(5)+-6 *N**(-1)x(4)+-2 d(3)+-4 *N**(-2)x(3)+-2 x(4)
0 = 4.0 x(10) + g 6.0 x(19) + g 6.0 x(23)+ -1 d(2)+-3 x(4)+-6 *N**(-2)x(3)+-6 *N**(-1)x(4)
0 = 4.0 x(11) + g 2.0 x(25) + g 4.0 x(33) + g 2.0 x(24) + g 2.0 x(32) + g 2.0 x(20)+ -2 *N**(-1)x(5)+-4 *N**(-1)x(4)+-1 d(3)+-2 x(3)+-6 x(4)+-1 x(5)
0 = 4.0 x(12) + g 12.0 x(29)+ -12 x(4)+-4 *N**(-2)x(5)
0 = 4.0 x(13) + g 4.0 x(31) + g 8.0 x(30)+ -4 *N**(-1)x(5)+-8 x(4)+-4 *N**(-1)x(4)
0 = 2.0 d(1) + g 6.0 d(3)+ -2 x(1)+-2 *N**(-3)x(1)
0 = 3.0 d(2) + g 9.0 d(5)+ -6 *N**(-3)d(1)+-3 d(1)
0 = 3.0 d(3) + g 2.0 d(8) + g 4.0 d(9) + g 1.0 d(7) + g 2.0 d(6)+ -1 x(2)+-4 *N**(-3)x(2)+-2 d(1)+-2 *N**(-1)d(1)
0 = 4.0 d(4) + g 12.0 d(12)+ -4 d(2)+-12 *N**(-3)d(2)
0 = 4.0 d(5) + g 2.0 d(13) + g 4.0 d(19) + g 2.0 d(14) + g 4.0 d(15)+ -2 d(3)+-10 *N**(-3)d(3)+-2 *N**(-1)d(2)+-2 d(2)
0 = 4.0 d(6) + g 6.0 d(20) + g 2.0 d(18) + g 1.0 d(17) + g 3.0 d(16)+ -3 *N**(-1)d(2)+-3 *N**(-1)d(3)+-3 d(3)+-6 *N**(-3)x(3)+-1 x(3)
0 = 4.0 d(7) + g 8.0 d(23) + g 4.0 d(17)+ -8 *N**(-3)x(3)+-4 d(3)+-4 *N**(-1)d(3)
0 = 4.0 d(8) + g 4.0 d(23) + g 4.0 d(18) + g 4.0 d(24)+ -4 d(3)+-8 *N**(-3)x(4)+-4 *N**(-1)d(3)
0 = 4.0 d(9) + g 2.0 d(21) + g 4.0 d(20) + g 1.0 d(26) + g 1.0 d(24) + g 2.0 d(23) + g 2.0 d(22)+ -2 *N**(-2)d(3)+-2 d(3)+-1 d(2)+-6 *N**(-3)x(4)+-4 *N**(-1)d(3)+-1 x(4)
0 = 4.0 d(10) + g 9.0 d(27) + g 3.0 d(28)+ -9 d(3)+-6 *N**(-3)x(5)+-1 x(5)


==> anc/DSE_generation.py <==


import numpy as np
import itertools
import networkx as nx
import matplotlib.pyplot as plt
from scipy.sparse.csgraph import connected_components
from itertools import permutations
from collections import defaultdict
from graph_functions import *





# Connected interaction vertices up to order 6
m = Graph([[0],[0],[0]],'Z') # melon
p0 = Graph([[1,0],[0,1],[0,1]],'p0') # pillow 0
p1 = Graph([[0,1],[1,0],[0,1]],'p1') # pillow 1
p2 = Graph([[0,1],[0,1],[1,0]],'p2') # pillow 2

dp0 = Graph([[0,1,2],[0,2,1],[1,0,2]],'dp0') # double pillow 0
dp1 = Graph([[1,0,2],[0,1,2],[0,2,1]],'dp1') # double pillow 1
dp2 = Graph([[0,2,1],[1,0,2],[0,1,2]],'dp2') # double pillow 2
n0 = Graph([[0,1,2],[1,2,0],[1,2,0]],'n0') # neckless 0
n1 = Graph([[1,2,0],[0,1,2],[1,2,0]],'n1') # neckless 1
n2 = Graph([[1,2,0],[1,2,0],[0,1,2]],'n2') # neckless 2
h = Graph([[0,1,2],[1,2,0],[2,0,1]],'h') # hexagon
m6d = Graph([[0,1,2],[1,0,2],[0,2,1]],'m6d')
m6h = Graph([[0,1,2],[2,0,1],[1,2,0]],'m6h')

# Disconnected interaction vertices up to order 6
m_m = Graph.disjoint_union(m,m,'Z_Z')
m_p0 = Graph.disjoint_union(m,p0,'Z_p0')
m_p1 = Graph.disjoint_union(m,p1,'Z_p1')
m_p2 = Graph.disjoint_union(m,p2,'Z_p2') 
m_m_m = Graph.disjoint_union(m,m_m,'Z_Z_Z')





#List of connected invariants UP TO EXPECTATION VALUE


invariants_c =[Graph([[0]
,[0]
,[0]], '1'),
Graph([[1,0]
,[0,1]
,[0,1]], '1'),
Graph([[1,2,0]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[1,0,2]
,[0,2,1]
,[0,1,2]], '1'),
Graph([[2,0,1]
,[1,2,0]
,[0,1,2]], '1'),
Graph([[1,2,3,0]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,2,0,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[2,1,0,3]
,[0,3,2,1]
,[0,1,3,2]], '1'),
Graph([[1,2,0,3]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[1,3,0,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[1,0,3,2]
,[0,1,2,3]], '1'),
Graph([[2,0,3,1]
,[1,3,0,2]
,[0,1,2,3]], '1'),
Graph([[1,2,3,4,0]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[1,2,3,0,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[1,3,4,0,2]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[1,3,2,0,4]
,[0,1,4,3,2]
,[0,1,2,4,3]], '1'),
Graph([[1,2,0,3,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[1,2,3,0,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[1,2,4,0,3]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,3,0,1,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,0,3,4]
,[0,3,2,1,4]
,[0,1,3,4,2]], '1'),
Graph([[2,3,0,4,1]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,3,4,0,1]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,3,0,4]
,[0,3,2,4,1]
,[0,1,4,3,2]], '1'),
Graph([[2,3,4,1,0]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,3,4,0]
,[0,3,4,1,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,3,4,0]
,[0,3,2,1,4]
,[0,1,4,3,2]], '1'),
Graph([[1,3,4,0,2]
,[0,2,1,4,3]
,[0,1,2,3,4]], '1'),
Graph([[1,2,4,0,3]
,[0,3,1,4,2]
,[0,1,2,3,4]], '1'),
Graph([[1,3,4,0,2]
,[0,2,1,3,4]
,[0,1,2,4,3]], '1'),
Graph([[1,0,4,2,3]
,[0,2,3,4,1]
,[0,1,2,3,4]], '1'),
Graph([[1,2,4,0,3]
,[0,2,3,4,1]
,[0,1,2,3,4]], '1'),
Graph([[2,3,4,0,1]
,[1,0,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,3,0,4]
,[1,0,4,3,2]
,[0,3,2,4,1]], '1'),
Graph([[2,0,4,1,3]
,[1,2,3,4,0]
,[0,1,2,3,4]], '1'),
Graph([[1,2,3,4,5,0]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,3,4,0,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,4,5,0,3]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,4,3,0,5]
,[0,1,2,5,4,3]
,[0,1,2,3,5,4]], '1'),
Graph([[1,4,3,5,0,2]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,4,2,3,0,5]
,[0,1,3,5,4,2]
,[0,1,2,3,5,4]], '1'),
Graph([[1,2,3,0,4,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,3,4,0,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,3,5,0,4]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,4,0,2,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,2,0,4,5]
,[0,1,4,3,2,5]
,[0,1,2,4,5,3]], '1'),
Graph([[1,3,4,0,5,2]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,4,2,0,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,2,4,0,5]
,[0,1,4,2,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,4,5,0,2]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,2,4,0,5]
,[0,1,4,3,5,2]
,[0,1,2,5,4,3]], '1'),
Graph([[1,3,4,5,2,0]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,2,4,5,0]
,[0,1,4,5,2,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,2,5,4,0]
,[0,1,4,3,2,5]
,[0,1,2,4,5,3]], '1'),
Graph([[1,3,2,4,5,0]
,[0,1,4,3,2,5]
,[0,1,2,5,4,3]], '1'),
Graph([[3,4,5,0,1,2]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[3,4,2,0,1,5]
,[0,1,5,3,4,2]
,[0,1,2,4,5,3]], '1'),
Graph([[3,4,5,0,2,1]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[3,4,2,0,5,1]
,[0,1,5,4,2,3]
,[0,1,2,3,4,5]], '1'),
Graph([[3,1,2,0,4,5]
,[0,4,2,3,5,1]
,[0,1,5,4,2,3]], '1'),
Graph([[3,4,5,2,0,1]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[3,1,2,4,0,5]
,[0,4,2,3,5,1]
,[0,1,5,2,4,3]], '1'),
Graph([[1,2,3,4,0,5]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,3,4,0,5]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[1,2,4,5,0,3]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,3,5,0,4]
,[0,1,4,2,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,4,5,0,3]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,3,0,4,1,5]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[2,3,0,4,1,5]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,1,0,3,5,4]
,[0,3,2,4,1,5]
,[0,1,3,2,4,5]], '1'),
Graph([[2,1,0,3,4,5]
,[0,3,2,4,1,5]
,[0,1,3,2,5,4]], '1'),
Graph([[2,3,4,5,0,1]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[2,1,3,5,0,4]
,[0,3,4,2,5,1]
,[0,1,2,3,4,5]], '1'),
Graph([[2,3,4,5,0,1]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,4,0,5,1,3]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[2,4,0,5,1,3]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,1,0,5,4,3]
,[0,4,3,2,1,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,4,0,3,1,5]
,[0,1,3,2,5,4]
,[0,1,2,5,4,3]], '1'),
Graph([[2,1,0,3,5,4]
,[0,4,3,2,1,5]
,[0,1,2,5,4,3]], '1'),
Graph([[2,1,0,5,4,3]
,[0,4,2,3,1,5]
,[0,1,3,2,5,4]], '1'),
Graph([[2,4,1,3,0,5]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[2,4,1,3,0,5]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,4,1,5,0,3]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[2,1,3,5,0,4]
,[0,4,1,2,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[2,4,1,5,0,3]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,4,1,3,0,5]
,[0,1,3,2,5,4]
,[0,1,2,5,4,3]], '1'),
Graph([[1,2,0,5,3,4]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,3,0,4,5]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,3,5,0,4]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,3,0,4,1,5]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,3,0,5,1,4]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,1,0,3,4,5]
,[0,3,2,5,1,4]
,[0,1,3,4,5,2]], '1'),
Graph([[2,3,4,0,1,5]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,1,3,0,4,5]
,[0,3,2,4,1,5]
,[0,1,4,3,5,2]], '1'),
Graph([[2,3,4,0,5,1]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,3,4,1,0,5]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,1,4,3,0,5]
,[0,3,2,1,4,5]
,[0,1,3,4,5,2]], '1'),
Graph([[2,3,4,5,0,1]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,1,4,3,0,5]
,[0,3,2,5,4,1]
,[0,1,3,4,5,2]], '1'),
Graph([[2,1,4,3,0,5]
,[0,3,2,4,5,1]
,[0,1,3,5,4,2]], '1'),
Graph([[2,3,4,5,1,0]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,1,3,4,5,0]
,[0,3,4,5,1,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,1,4,3,5,0]
,[0,3,2,4,1,5]
,[0,1,3,5,4,2]], '1'),
Graph([[2,4,1,3,0,5]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,3,5,2,4]
,[0,2,1,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,2,5,4,3]
,[0,2,1,3,5,4]
,[0,1,3,4,2,5]], '1'),
Graph([[1,2,3,5,0,4]
,[0,2,1,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,4,2,0,5]
,[0,2,1,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,4,2,0,5]
,[0,2,1,3,4,5]
,[0,1,2,4,5,3]], '1'),
Graph([[1,3,2,4,0,5]
,[0,2,1,3,4,5]
,[0,1,4,2,5,3]], '1'),
Graph([[1,3,4,5,0,2]
,[0,2,1,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,4,5,0,3]
,[0,3,1,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,4,5,0,2]
,[0,2,1,3,4,5]
,[0,1,2,4,5,3]], '1'),
Graph([[1,3,2,4,0,5]
,[0,2,1,5,4,3]
,[0,1,4,3,5,2]], '1'),
Graph([[3,4,5,0,1,2]
,[0,2,1,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[3,4,1,0,5,2]
,[0,2,5,4,1,3]
,[0,1,2,3,4,5]], '1'),
Graph([[3,4,5,0,1,2]
,[0,2,1,3,4,5]
,[0,1,2,4,5,3]], '1'),
Graph([[3,4,2,0,1,5]
,[0,2,1,4,5,3]
,[0,1,5,3,4,2]], '1'),
Graph([[3,4,5,1,0,2]
,[0,2,1,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[3,4,2,1,0,5]
,[0,2,1,4,5,3]
,[0,1,5,3,4,2]], '1'),
Graph([[3,2,1,4,0,5]
,[0,4,2,1,5,3]
,[0,1,5,3,4,2]], '1'),
Graph([[3,1,2,4,0,5]
,[0,4,1,3,5,2]
,[0,2,5,1,4,3]], '1'),
Graph([[1,2,0,5,3,4]
,[0,2,3,4,5,1]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,4,0,3,5]
,[0,2,3,4,5,1]
,[0,1,2,3,4,5]], '1'),
Graph([[1,3,0,5,2,4]
,[0,2,3,4,5,1]
,[0,1,2,3,4,5]], '1'),
Graph([[1,5,4,0,3,2]
,[0,2,3,4,5,1]
,[0,1,2,3,4,5]], '1'),
Graph([[2,3,4,5,0,1]
,[1,0,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[2,0,3,5,4,1]
,[1,3,4,2,0,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,4,0,5,1,3]
,[1,0,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[2,0,3,5,1,4]
,[1,4,0,2,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[2,4,0,5,1,3]
,[1,0,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,4,0,3,1,5]
,[1,0,2,5,4,3]
,[0,1,3,2,5,4]], '1'),
Graph([[2,1,0,3,5,4]
,[1,0,2,5,4,3]
,[0,4,3,2,1,5]], '1'),
Graph([[2,3,0,5,1,4]
,[1,0,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,0,3,5,1,4]
,[1,3,0,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,3,4,5,0,1]
,[1,0,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,0,3,4,5,1]
,[1,3,4,5,0,2]
,[0,1,2,3,4,5]], '1'),
Graph([[2,0,4,3,5,1]
,[1,3,2,4,0,5]
,[0,1,3,5,4,2]], '1'),
Graph([[2,0,3,5,1,4]
,[1,2,0,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,3,4,5,6,0]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,5,0,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,5,6,0,4]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,5,4,0,6]
,[0,1,2,3,6,5,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,2,5,4,6,0,3]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,5,3,4,0,6]
,[0,1,2,4,6,5,3]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,2,3,4,0,5,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,5,0,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,6,0,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,5,0,3,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,3,0,5,6]
,[0,1,2,5,4,3,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,2,4,5,0,6,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,5,3,0,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,3,5,0,6]
,[0,1,2,5,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,5,6,0,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,3,5,0,6]
,[0,1,2,5,4,6,3]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,2,4,5,6,3,0]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,3,5,6,0]
,[0,1,2,5,6,3,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,3,6,5,0]
,[0,1,2,5,4,3,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,2,4,3,5,6,0]
,[0,1,2,5,4,3,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,4,3,5,0,2,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,3,0,5,6]
,[0,1,3,5,4,2,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,4,3,5,0,6,2]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,3,0,5,6]
,[0,1,3,5,4,6,2]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,4,3,5,6,0,2]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,3,5,0,6]
,[0,1,3,5,4,6,2]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,4,3,5,6,2,0]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,3,5,6,0]
,[0,1,3,5,6,2,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,3,5,6,0]
,[0,1,3,5,4,2,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,4,5,6,0,2,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,5,3,0,2,6]
,[0,1,2,6,4,5,3]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,4,2,3,0,5,6]
,[0,1,5,6,4,2,3]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,4,5,6,0,3,2]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,5,3,0,6,2]
,[0,1,2,6,5,3,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,3,0,5,6]
,[0,1,5,6,4,3,2]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,4,2,3,0,5,6]
,[0,1,5,3,4,6,2]
,[0,1,2,6,5,3,4]], '1'),
Graph([[1,4,5,6,2,0,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,6,5,0,3]
,[0,1,5,3,2,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,3,5,0,6]
,[0,1,5,3,2,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[1,4,5,6,3,0,2]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,2,3,5,0,6]
,[0,1,5,3,4,6,2]
,[0,1,2,6,3,5,4]], '1'),
Graph([[1,2,3,4,5,0,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,5,0,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,2,3,5,6,0,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,6,0,5]
,[0,1,2,5,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,5,6,0,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,4,0,5,2,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,0,5,2,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,2,0,4,6,5]
,[0,1,4,3,5,2,6]
,[0,1,2,4,3,5,6]], '1'),
Graph([[1,3,2,0,4,5,6]
,[0,1,4,3,5,2,6]
,[0,1,2,4,3,6,5]], '1'),
Graph([[1,3,4,2,5,0,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,1,4,2,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,2,5,0,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,1,4,2,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,4,5,6,0,2]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,6,0,5]
,[0,1,4,5,3,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,5,6,0,2]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,5,0,6,2,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,5,0,6,2,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,2,0,6,5,4]
,[0,1,5,4,3,2,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,5,0,4,2,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,3,2,0,4,6,5]
,[0,1,5,4,3,2,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,3,2,0,4,6,5]
,[0,1,5,3,6,2,4]
,[0,1,2,4,3,5,6]], '1'),
Graph([[1,3,2,0,6,5,4]
,[0,1,5,3,4,2,6]
,[0,1,2,4,3,6,5]], '1'),
Graph([[1,3,2,0,4,5,6]
,[0,1,5,3,6,2,4]
,[0,1,2,4,3,6,5]], '1'),
Graph([[1,3,5,2,4,0,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,5,2,4,0,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,5,2,6,0,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,6,0,5]
,[0,1,5,2,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,5,2,6,0,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,5,2,4,0,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,6,5,4]], '1'),
Graph([[3,4,5,0,2,1,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,0,2,1,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[3,1,2,0,4,6,5]
,[0,4,5,3,2,1,6]
,[0,1,2,4,3,5,6]], '1'),
Graph([[3,1,2,0,4,5,6]
,[0,4,5,3,2,1,6]
,[0,1,2,4,3,6,5]], '1'),
Graph([[3,4,5,0,6,1,2]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,2,0,6,1,5]
,[0,1,5,4,3,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,0,6,1,2]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[3,4,2,0,6,1,5]
,[0,1,5,3,4,6,2]
,[0,1,2,4,3,5,6]], '1'),
Graph([[3,1,5,0,4,6,2]
,[0,4,2,3,6,1,5]
,[0,1,2,4,3,5,6]], '1'),
Graph([[3,1,2,0,4,5,6]
,[0,4,2,3,6,1,5]
,[0,1,5,4,3,6,2]], '1'),
Graph([[3,4,5,2,6,0,1]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,2,4,6,0,5]
,[0,4,5,2,3,6,1]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,2,6,0,1]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,2,3,0,4,5,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,0,6,4,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,0,5,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,6,0,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,0,2,5,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,0,4,5,6]
,[0,1,4,3,2,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,4,0,5,2,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,0,6,2,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,0,4,5,6]
,[0,1,4,3,6,2,5]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,4,2,0,5,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,2,5,0,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,1,4,2,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,2,6,0,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,6,0,5]
,[0,1,4,2,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,5,0,2,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,0,5,6]
,[0,1,4,3,5,2,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,3,4,5,0,6,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,5,2,0,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,1,4,5,2,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,5,4,0,6]
,[0,1,4,3,2,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,1,4,3,2,5,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,3,4,5,2,6,0]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,5,6,0]
,[0,1,4,5,2,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,5,4,6,0]
,[0,1,4,3,2,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,2,4,5,6,0]
,[0,1,4,3,2,5,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,3,4,5,6,0,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,5,4,0,6]
,[0,1,4,3,6,5,2]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,2,5,4,0,6]
,[0,1,4,3,5,6,2]
,[0,1,2,4,6,5,3]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,1,4,3,6,5,2]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,3,4,5,6,2,0]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,5,6,0]
,[0,1,4,5,6,2,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,5,4,6,0]
,[0,1,4,3,5,2,6]
,[0,1,2,4,6,5,3]], '1'),
Graph([[1,3,4,6,0,5,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,0,5,6]
,[0,1,4,3,5,6,2]
,[0,1,2,6,4,5,3]], '1'),
Graph([[1,3,4,6,2,0,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,1,4,6,2,5,3]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,2,6,4,0,5]
,[0,1,4,3,2,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,4,6,5,2,0]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,4,5,6,0]
,[0,1,4,6,5,2,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,5,0,4,2,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,2,0,4,5,6]
,[0,1,5,3,4,2,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,5,2,4,0,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,0,1,2,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,2,0,1,5,6]
,[0,1,5,3,4,2,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,1,5,0,4,2,6]
,[0,4,2,3,1,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,4,5,0,1,6,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,5,0,4,6,2]
,[0,4,2,3,1,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,4,5,0,2,1,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,2,0,5,1,6]
,[0,1,5,4,2,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,2,0,4,5,6]
,[0,4,5,3,2,1,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,1,2,0,4,5,6]
,[0,4,2,3,5,1,6]
,[0,1,5,4,2,6,3]], '1'),
Graph([[3,4,5,0,6,1,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,2,0,4,5,6]
,[0,4,5,3,6,1,2]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,4,2,0,5,1,6]
,[0,1,5,3,4,6,2]
,[0,1,2,4,6,5,3]], '1'),
Graph([[3,4,5,0,6,2,1]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,2,0,5,6,1]
,[0,1,5,4,6,2,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,2,0,6,5,1]
,[0,1,5,3,4,2,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,1,5,0,4,2,6]
,[0,4,2,3,6,5,1]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,1,2,0,4,5,6]
,[0,4,5,3,6,2,1]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,4,2,0,5,6,1]
,[0,1,5,3,4,2,6]
,[0,1,2,4,6,5,3]], '1'),
Graph([[3,1,5,0,4,2,6]
,[0,4,2,3,5,6,1]
,[0,1,2,4,6,5,3]], '1'),
Graph([[3,1,2,0,4,5,6]
,[0,4,2,3,5,6,1]
,[0,1,5,4,6,2,3]], '1'),
Graph([[3,4,5,1,0,6,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,5,4,0,6,2]
,[0,4,2,1,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,1,6,0,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,5,4,6,0,2]
,[0,4,2,1,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,2,1,5,0,6]
,[0,1,5,3,4,6,2]
,[0,1,2,4,6,5,3]], '1'),
Graph([[3,1,2,4,5,0,6]
,[0,4,2,1,6,5,3]
,[0,1,5,3,4,6,2]], '1'),
Graph([[3,4,5,1,6,2,0]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,2,1,5,6,0]
,[0,1,5,4,6,2,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,5,4,6,2,0]
,[0,4,2,1,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,2,1,6,5,0]
,[0,1,5,3,4,2,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,4,2,1,5,6,0]
,[0,1,5,3,4,2,6]
,[0,1,2,4,6,5,3]], '1'),
Graph([[3,1,2,4,6,5,0]
,[0,4,2,1,5,6,3]
,[0,1,5,3,4,2,6]], '1'),
Graph([[3,4,5,2,0,1,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,2,4,0,5,6]
,[0,4,2,3,5,1,6]
,[0,1,5,2,4,6,3]], '1'),
Graph([[3,4,5,2,6,0,1]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,1,5,2,4,0,6]
,[0,4,2,3,6,5,1]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,1,5,2,4,0,6]
,[0,4,2,3,5,6,1]
,[0,1,2,4,6,5,3]], '1'),
Graph([[3,1,2,4,5,0,6]
,[0,4,2,3,6,5,1]
,[0,1,5,2,4,6,3]], '1'),
Graph([[1,2,0,4,6,3,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,3,6,5,4]
,[0,1,3,2,4,6,5]
,[0,1,2,4,5,3,6]], '1'),
Graph([[1,2,3,4,5,0,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,6,0,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,5,3,0,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,5,3,0,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,2,3,5,4,0,6]
,[0,1,4,2,3,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,2,4,3,5,0,6]
,[0,1,3,2,4,5,6]
,[0,1,2,5,3,6,4]], '1'),
Graph([[1,2,4,5,6,0,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,5,6,0,4]
,[0,1,4,2,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,5,6,0,3]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,2,4,3,5,0,6]
,[0,1,3,2,6,5,4]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,4,5,6,0,2,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,5,2,0,6,3]
,[0,1,3,6,5,2,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,5,6,0,2,3]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,4,5,3,0,2,6]
,[0,1,3,2,5,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[1,4,5,6,2,0,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,4,5,3,2,0,6]
,[0,1,3,2,5,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[1,4,3,2,5,0,6]
,[0,1,5,3,2,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[1,4,2,3,5,0,6]
,[0,1,5,2,4,6,3]
,[0,1,3,6,2,5,4]], '1'),
Graph([[2,3,0,4,5,1,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,3,2,4,5,1,6]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,3,0,4,6,1,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,3,2,4,6,1,5]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,3,4,5,0,1,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,5,0,6,4]
,[0,3,4,2,5,1,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,4,5,0,1,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,4,3,0,5,6]
,[0,3,2,5,4,1,6]
,[0,1,3,2,5,6,4]], '1'),
Graph([[2,3,4,5,6,0,1]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,5,6,0,4]
,[0,3,4,2,5,6,1]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,5,4,0,6]
,[0,3,4,2,5,6,1]
,[0,1,2,3,6,5,4]], '1'),
Graph([[2,1,4,3,5,0,6]
,[0,3,2,5,4,6,1]
,[0,1,3,2,6,5,4]], '1'),
Graph([[2,4,0,5,1,3,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,0,5,1,3,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,0,5,4,3,6]
,[0,4,3,2,1,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,0,3,1,5,6]
,[0,1,3,2,5,6,4]
,[0,1,2,5,4,3,6]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,4,3,2,1,5,6]
,[0,1,2,5,4,3,6]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,4,2,5,1,3,6]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,1,0,5,4,3,6]
,[0,4,2,3,1,5,6]
,[0,1,3,2,5,6,4]], '1'),
Graph([[2,1,0,3,4,5,6]
,[0,4,2,5,1,3,6]
,[0,1,3,2,5,6,4]], '1'),
Graph([[2,4,0,5,3,1,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,0,5,3,1,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,0,3,5,1,6]
,[0,1,3,2,4,5,6]
,[0,1,2,5,3,6,4]], '1'),
Graph([[2,1,0,3,4,5,6]
,[0,4,3,2,5,1,6]
,[0,1,2,5,3,6,4]], '1'),
Graph([[2,4,0,5,6,1,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,5,4,6,3]
,[0,4,3,2,5,1,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[2,4,0,3,5,1,6]
,[0,1,3,2,6,5,4]
,[0,1,2,5,4,6,3]], '1'),
Graph([[2,1,0,3,6,5,4]
,[0,4,3,2,5,1,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,4,2,5,6,1,3]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,1,0,5,4,6,3]
,[0,4,2,3,5,1,6]
,[0,1,3,2,6,5,4]], '1'),
Graph([[2,4,0,5,6,3,1]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,5,6,3,4]
,[0,4,3,2,5,6,1]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,0,5,6,3,1]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,0,5,4,3,6]
,[0,4,3,2,6,5,1]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,0,5,4,3,6]
,[0,4,3,2,5,6,1]
,[0,1,2,3,6,5,4]], '1'),
Graph([[2,4,0,3,6,5,1]
,[0,1,3,2,5,6,4]
,[0,1,2,5,4,3,6]], '1'),
Graph([[2,1,0,3,6,5,4]
,[0,4,3,2,5,6,1]
,[0,1,2,5,4,3,6]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,4,3,2,6,5,1]
,[0,1,2,5,4,3,6]], '1'),
Graph([[2,1,0,5,6,3,4]
,[0,4,2,3,5,6,1]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,4,2,5,6,3,1]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,4,1,3,5,0,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,1,3,6,0,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,1,5,0,3,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,5,0,6,4]
,[0,4,1,2,5,3,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,1,5,0,3,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,1,3,0,5,6]
,[0,1,3,2,5,6,4]
,[0,1,2,5,4,3,6]], '1'),
Graph([[2,4,1,5,3,0,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,1,5,3,0,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,3,5,4,0,6]
,[0,4,1,2,3,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,1,3,5,0,6]
,[0,1,3,2,4,5,6]
,[0,1,2,5,3,6,4]], '1'),
Graph([[2,4,1,5,6,0,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,5,6,0,4]
,[0,4,1,2,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,5,4,0,6]
,[0,4,1,2,5,6,3]
,[0,1,2,3,6,5,4]], '1'),
Graph([[2,4,1,3,5,0,6]
,[0,1,3,2,6,5,4]
,[0,1,2,5,4,6,3]], '1'),
Graph([[2,4,1,5,6,3,0]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,1,5,6,3,0]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,3,5,4,6,0]
,[0,4,1,2,5,3,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[2,4,1,3,6,5,0]
,[0,1,3,2,5,6,4]
,[0,1,2,5,4,3,6]], '1'),
Graph([[2,4,3,5,0,1,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,3,5,0,1,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,3,5,0,6,1]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,5,0,6,4]
,[0,4,3,2,5,6,1]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,5,0,6,4]
,[0,4,2,3,5,6,1]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,4,3,5,1,0,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,3,5,1,0,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,3,5,4,0,6]
,[0,4,2,3,1,5,6]
,[0,1,3,2,5,6,4]], '1'),
Graph([[2,4,3,5,6,1,0]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,3,5,6,1,0]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,3,5,4,6,0]
,[0,4,3,2,5,1,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[2,1,3,5,4,6,0]
,[0,4,2,3,5,1,6]
,[0,1,3,2,6,5,4]], '1'),
Graph([[2,4,5,6,0,1,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,5,6,0,1,3]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,5,3,0,1,6]
,[0,1,3,2,5,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[2,1,5,3,0,6,4]
,[0,4,3,2,5,1,6]
,[0,1,2,6,4,5,3]], '1'),
Graph([[2,1,5,3,0,6,4]
,[0,4,2,6,5,1,3]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,1,3,6,0,5,4]
,[0,4,2,3,5,1,6]
,[0,1,5,2,4,6,3]], '1'),
Graph([[2,4,5,6,0,3,1]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,5,6,0,3,4]
,[0,4,3,2,5,6,1]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,5,6,0,3,1]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,3,6,0,5,1]
,[0,1,5,2,4,3,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,5,3,0,6,1]
,[0,1,3,2,4,5,6]
,[0,1,2,6,5,3,4]], '1'),
Graph([[2,1,5,6,0,3,4]
,[0,4,2,3,5,6,1]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,1,5,3,0,6,4]
,[0,4,2,6,5,3,1]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,1,3,6,0,5,4]
,[0,4,2,3,5,6,1]
,[0,1,5,2,4,3,6]], '1'),
Graph([[2,4,5,6,1,0,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,6,5,0,4]
,[0,4,5,2,1,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,5,6,1,0,3]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,5,6,4,0,3]
,[0,4,3,2,1,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,4,5,3,1,0,6]
,[0,1,3,2,5,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[2,1,5,6,4,0,3]
,[0,4,2,3,1,5,6]
,[0,1,3,2,5,6,4]], '1'),
Graph([[2,1,5,3,4,0,6]
,[0,4,2,6,1,5,3]
,[0,1,3,2,5,6,4]], '1'),
Graph([[2,1,3,6,5,0,4]
,[0,4,2,3,1,5,6]
,[0,1,5,2,4,6,3]], '1'),
Graph([[4,5,2,6,3,0,1]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[4,1,3,2,5,0,6]
,[0,5,2,3,4,6,1]
,[0,1,2,6,3,5,4]], '1'),
Graph([[4,5,2,6,3,1,0]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[4,1,2,3,5,6,0]
,[0,5,2,6,3,1,4]
,[0,1,3,2,4,5,6]], '1'),
Graph([[1,2,0,3,6,4,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,0,6,4,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,0,5,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,6,0,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,5,0,4,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,6,0,5,4]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,0,5,6]
,[0,1,3,6,4,5,2]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,2,4,0,6,3,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,6,5,0,4,3]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,0,1,6,4,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,3,6,4,5]
,[0,3,2,1,4,5,6]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,3,0,4,6,1,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,0,5,1,4,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,3,4,5,6]
,[0,3,2,5,1,4,6]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,3,0,5,6,4,1]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,3,4,5,6]
,[0,3,2,5,6,4,1]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,3,0,6,1,5,4]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,0,4,1,5,6]
,[0,1,3,6,4,5,2]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,0,3,4,5,6]
,[0,3,2,6,1,5,4]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,3,2,4,1,5,6]
,[0,1,3,6,4,5,2]], '1'),
Graph([[2,3,4,0,5,1,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,4,0,6,1,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,0,4,5,6]
,[0,3,2,4,6,1,5]
,[0,1,4,3,5,6,2]], '1'),
Graph([[2,3,4,1,6,0,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,6,0,5]
,[0,3,4,1,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,4,3,6,0,5]
,[0,3,2,1,4,5,6]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,1,3,4,6,0,5]
,[0,3,2,1,4,5,6]
,[0,1,4,3,5,6,2]], '1'),
Graph([[2,3,4,5,0,1,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,4,3,0,5,6]
,[0,3,2,5,4,1,6]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,1,4,3,0,5,6]
,[0,3,2,4,5,1,6]
,[0,1,3,5,4,6,2]], '1'),
Graph([[2,3,4,5,1,0,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,4,3,5,0,6]
,[0,3,2,4,1,5,6]
,[0,1,3,5,4,6,2]], '1'),
Graph([[2,3,4,5,6,0,1]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,4,3,5,0,6]
,[0,3,2,5,4,6,1]
,[0,1,3,4,6,5,2]], '1'),
Graph([[2,1,4,3,5,0,6]
,[0,3,2,4,6,5,1]
,[0,1,3,5,4,6,2]], '1'),
Graph([[2,1,3,5,4,0,6]
,[0,3,2,4,5,6,1]
,[0,1,4,3,6,5,2]], '1'),
Graph([[2,3,4,5,6,1,0]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,5,6,0]
,[0,3,4,5,6,1,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,4,3,6,5,0]
,[0,3,2,5,4,1,6]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,1,4,3,5,6,0]
,[0,3,2,5,4,1,6]
,[0,1,3,4,6,5,2]], '1'),
Graph([[2,1,4,3,6,5,0]
,[0,3,2,4,5,1,6]
,[0,1,3,5,4,6,2]], '1'),
Graph([[2,1,3,5,4,6,0]
,[0,3,2,4,5,1,6]
,[0,1,4,3,6,5,2]], '1'),
Graph([[2,1,3,4,5,6,0]
,[0,3,2,5,4,1,6]
,[0,1,4,3,6,5,2]], '1'),
Graph([[2,3,4,6,0,1,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,0,6,5]
,[0,3,4,6,5,1,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,0,5,6]
,[0,3,4,6,5,1,2]
,[0,1,2,3,4,6,5]], '1'),
Graph([[2,1,4,3,0,6,5]
,[0,3,2,4,5,1,6]
,[0,1,3,6,4,5,2]], '1'),
Graph([[2,3,4,6,0,5,1]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,4,3,0,5,6]
,[0,3,2,6,4,5,1]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,1,3,4,0,5,6]
,[0,3,2,6,4,5,1]
,[0,1,4,3,5,6,2]], '1'),
Graph([[2,3,4,6,1,0,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,5,0,6]
,[0,3,4,6,1,5,2]
,[0,1,2,3,4,6,5]], '1'),
Graph([[2,1,4,3,5,0,6]
,[0,3,2,4,1,6,5]
,[0,1,3,6,4,5,2]], '1'),
Graph([[2,3,4,6,5,1,0]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,5,6,0]
,[0,3,4,6,5,1,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,5,0,1,6,4]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,0,5,6,4]
,[0,3,5,4,1,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,5,0,4,1,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,0,4,5,6]
,[0,3,2,4,5,1,6]
,[0,1,5,3,4,6,2]], '1'),
Graph([[2,3,5,0,6,4,1]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,0,5,4,6]
,[0,3,2,4,6,5,1]
,[0,1,5,3,4,6,2]], '1'),
Graph([[2,3,5,1,6,4,0]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,5,6,0]
,[0,3,5,1,6,4,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,6,5,0]
,[0,3,2,1,5,4,6]
,[0,1,5,3,4,6,2]], '1'),
Graph([[2,3,5,4,0,1,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,5,4,1,0,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,5,6,0,1,4]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,5,4,0,1,6]
,[0,1,3,6,4,5,2]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,3,4,0,5,6]
,[0,3,5,6,4,1,2]
,[0,1,2,3,5,6,4]], '1'),
Graph([[2,1,3,6,0,5,4]
,[0,3,2,4,5,1,6]
,[0,1,5,3,4,6,2]], '1'),
Graph([[2,4,0,3,6,1,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,3,4,5,6]
,[0,4,2,3,6,1,5]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,4,0,6,1,3,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,4,5,3,6]
,[0,4,3,6,1,5,2]
,[0,1,2,3,4,6,5]], '1'),
Graph([[2,4,0,3,1,6,5]
,[0,1,3,6,4,5,2]
,[0,1,2,4,5,3,6]], '1'),
Graph([[2,1,0,3,4,6,5]
,[0,4,3,6,1,5,2]
,[0,1,2,4,5,3,6]], '1'),
Graph([[2,1,0,6,4,3,5]
,[0,4,2,3,1,5,6]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,4,0,6,3,1,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,4,3,6,5]
,[0,4,3,6,5,1,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,4,3,5,6]
,[0,4,3,6,5,1,2]
,[0,1,2,3,4,6,5]], '1'),
Graph([[2,1,0,3,4,5,6]
,[0,4,2,6,3,1,5]
,[0,1,3,4,5,6,2]], '1'),
Graph([[2,4,1,3,5,0,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,1,3,6,0,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,1,6,0,3,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,0,6,5]
,[0,4,1,6,5,3,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,0,5,6]
,[0,4,1,6,5,3,2]
,[0,1,2,3,4,6,5]], '1'),
Graph([[2,4,1,3,0,6,5]
,[0,1,3,6,4,5,2]
,[0,1,2,4,5,3,6]], '1'),
Graph([[2,4,1,6,3,0,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,3,4,5,0,6]
,[0,4,1,6,3,5,2]
,[0,1,2,3,4,6,5]], '1'),
Graph([[2,4,3,5,0,6,1]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,5,6,2,4]
,[0,2,1,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,4,6,2,5]
,[0,2,1,5,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,5,6,2,4]
,[0,2,1,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,3,5,4,2,6]
,[0,2,1,4,3,6,5]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,0,2,5,3,6,4]
,[0,2,1,3,4,5,6]
,[0,1,3,4,6,2,5]], '1'),
Graph([[1,0,2,3,4,5,6]
,[0,2,1,5,3,6,4]
,[0,1,3,4,6,2,5]], '1'),
Graph([[1,0,2,4,3,6,5]
,[0,2,1,3,4,5,6]
,[0,1,3,5,6,2,4]], '1'),
Graph([[1,0,2,4,3,5,6]
,[0,2,1,3,4,6,5]
,[0,1,3,5,6,2,4]], '1'),
Graph([[1,2,3,5,6,0,4]
,[0,2,1,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,4,6,0,5]
,[0,2,1,5,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,5,6,0,4]
,[0,2,1,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,2,3,5,4,0,6]
,[0,2,1,4,3,6,5]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,3,4,5,6,0,2]
,[0,2,1,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,5,3,0,6]
,[0,3,1,4,6,5,2]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,5,0,6,2,4]
,[0,2,1,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,5,0,3,6,4]
,[0,3,1,4,6,2,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,5,0,6,2,4]
,[0,2,1,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,5,0,4,2,6]
,[0,2,1,4,3,6,5]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,3,5,0,6,2,4]
,[0,2,1,3,4,6,5]
,[0,1,2,4,3,5,6]], '1'),
Graph([[1,3,5,0,4,2,6]
,[0,2,1,3,6,5,4]
,[0,1,2,4,3,6,5]], '1'),
Graph([[1,3,2,0,4,6,5]
,[0,2,1,4,3,5,6]
,[0,1,5,3,6,2,4]], '1'),
Graph([[1,3,2,0,4,5,6]
,[0,2,1,4,3,6,5]
,[0,1,5,3,6,2,4]], '1'),
Graph([[1,3,2,0,4,6,5]
,[0,2,1,3,6,5,4]
,[0,1,5,4,3,2,6]], '1'),
Graph([[1,0,3,2,6,4,5]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,2,6,4,5]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,0,2,4,5,6,3]
,[0,2,1,3,6,4,5]
,[0,1,3,2,4,5,6]], '1'),
Graph([[1,0,2,3,6,4,5]
,[0,2,1,4,5,6,3]
,[0,1,3,2,4,5,6]], '1'),
Graph([[1,2,3,0,6,4,5]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,0,6,4,5]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,4,0,6,2,5]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,0,5,6,3]
,[0,3,1,4,6,2,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,0,6,2,5]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,4,2,5,0,6]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,2,5,0,6]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,4,2,6,0,5]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,2,6,0,5]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,2,4,3,6,0,5]
,[0,3,1,2,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,4,5,2,0,6]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,5,2,0,6]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,2,4,3,5,0,6]
,[0,3,1,4,2,5,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,3,2,5,4,0,6]
,[0,2,1,4,5,6,3]
,[0,1,4,3,2,5,6]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,2,1,5,4,6,3]
,[0,1,4,3,2,5,6]], '1'),
Graph([[1,3,2,4,5,0,6]
,[0,2,1,3,4,5,6]
,[0,1,4,5,2,6,3]], '1'),
Graph([[1,3,4,5,2,6,0]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,5,2,6,0]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,2,4,3,5,6,0]
,[0,3,1,4,2,5,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,3,2,4,5,6,0]
,[0,2,1,3,4,5,6]
,[0,1,4,5,2,6,3]], '1'),
Graph([[1,3,4,5,6,0,2]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,4,5,6,0,3]
,[0,3,1,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,5,6,0,2]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,2,4,3,5,0,6]
,[0,3,1,5,4,6,2]
,[0,1,2,4,6,5,3]], '1'),
Graph([[1,2,4,3,5,0,6]
,[0,3,1,4,6,5,2]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,3,4,5,6,2,0]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,4,5,6,2,0]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,2,4,3,6,5,0]
,[0,3,1,5,4,2,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,2,4,3,5,6,0]
,[0,3,1,5,4,2,6]
,[0,1,2,4,6,5,3]], '1'),
Graph([[1,2,4,3,6,5,0]
,[0,3,1,4,5,2,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,3,2,5,4,6,0]
,[0,2,1,4,6,5,3]
,[0,1,4,3,5,2,6]], '1'),
Graph([[1,3,2,4,6,5,0]
,[0,2,1,5,4,6,3]
,[0,1,4,3,5,2,6]], '1'),
Graph([[1,3,2,4,5,6,0]
,[0,2,1,3,4,5,6]
,[0,1,4,5,6,2,3]], '1'),
Graph([[1,3,5,0,6,4,2]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,5,0,6,4,3]
,[0,3,1,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,5,0,6,4,2]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,3,2,0,5,4,6]
,[0,2,1,4,6,5,3]
,[0,1,5,3,4,6,2]], '1'),
Graph([[3,4,5,0,6,1,2]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,1,0,5,6,2]
,[0,2,5,4,6,1,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,0,6,1,2]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,4,1,0,6,5,2]
,[0,2,5,3,4,1,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,4,1,0,5,6,2]
,[0,2,5,3,4,1,6]
,[0,1,2,4,6,5,3]], '1'),
Graph([[3,4,2,0,5,1,6]
,[0,2,1,4,6,5,3]
,[0,1,5,3,4,6,2]], '1'),
Graph([[3,4,5,1,2,0,6]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,1,2,0,6]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,4,2,1,5,0,6]
,[0,2,1,3,4,5,6]
,[0,1,5,4,2,6,3]], '1'),
Graph([[3,4,5,1,6,2,0]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,1,6,2,0]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,2,5,1,4,6,0]
,[0,4,1,3,5,2,6]
,[0,1,2,4,6,5,3]], '1'),
Graph([[3,4,2,1,6,5,0]
,[0,2,1,4,5,6,3]
,[0,1,5,3,4,2,6]], '1'),
Graph([[3,4,2,1,5,6,0]
,[0,2,1,4,6,5,3]
,[0,1,5,3,4,2,6]], '1'),
Graph([[3,2,1,4,6,5,0]
,[0,4,2,1,5,6,3]
,[0,1,5,3,4,2,6]], '1'),
Graph([[3,1,2,4,6,5,0]
,[0,4,1,3,5,2,6]
,[0,2,5,1,4,6,3]], '1'),
Graph([[3,4,5,6,1,0,2]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,1,6,5,0,2]
,[0,2,5,4,1,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,6,1,0,2]
,[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[3,1,5,6,4,0,2]
,[0,4,2,3,1,5,6]
,[0,2,1,4,5,6,3]], '1'),
Graph([[3,4,6,1,0,2,5]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,2,1,4,0,6,5]
,[0,4,6,1,5,2,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,2,1,4,0,5,6]
,[0,4,6,1,5,2,3]
,[0,1,2,3,4,6,5]], '1'),
Graph([[3,4,2,1,0,5,6]
,[0,2,1,4,5,6,3]
,[0,1,6,3,4,2,5]], '1'),
Graph([[3,4,2,1,0,6,5]
,[0,2,1,3,4,5,6]
,[0,1,6,4,5,2,3]], '1'),
Graph([[3,4,2,1,0,5,6]
,[0,2,1,3,4,6,5]
,[0,1,6,4,5,2,3]], '1'),
Graph([[3,1,2,4,0,6,5]
,[0,4,6,1,5,2,3]
,[0,2,1,3,4,5,6]], '1'),
Graph([[3,1,2,4,0,6,5]
,[0,4,1,3,5,2,6]
,[0,2,6,1,4,5,3]], '1'),

]








#list of all INVARIANTS UP TO EXPECTATION VALUE, disconnected 
invariants_dc =[Graph([[0,1]
,[0,1]
,[0,1]], '1'),
Graph([[0,1,2]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,2,1]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,1,2,3]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,1,3,2]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,2,3,1]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,0,3,2]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,0,2,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,2,1,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,3,1,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[0,1,2,3,4]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[0,1,2,4,3]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[0,1,3,4,2]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[0,2,1,4,3]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[0,2,1,3,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,2,3,4,1]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[1,0,3,4,2]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[1,0,2,3,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[0,1,3,2,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,2,3,1,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,3,4,1,2]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,3,2,1,4]
,[0,1,4,3,2]
,[0,1,2,4,3]], '1'),
Graph([[1,0,3,2,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[1,0,2,3,4]
,[0,1,3,2,4]
,[0,1,2,4,3]], '1'),
Graph([[0,1,4,2,3]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[0,2,3,1,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[0,2,4,1,3]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[1,0,4,2,3]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[0,3,4,1,2]
,[0,2,1,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,3,1,4,2]
,[0,2,4,1,3]
,[0,1,2,3,4]], '1'),
Graph([[0,1,2,3,4,5]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,2,3,5,4]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,2,4,5,3]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,3,2,5,4]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,3,2,4,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,3,4,5,2]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,1,4,5,3]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,1,3,4,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,3,4,5,1]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,3,2,5,4]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,3,2,4,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,2,3,4,5]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[1,0,3,4,5,2]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,2,3,4,5]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,0,4,5,3]
,[0,1,2,3,4,5]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,0,3,4,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,2,4,3,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,3,4,2,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,4,5,2,3]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,4,3,2,5]
,[0,1,2,5,4,3]
,[0,1,2,3,5,4]], '1'),
Graph([[0,2,1,4,3,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,1,3,4,5]
,[0,1,2,4,3,5]
,[0,1,2,3,5,4]], '1'),
Graph([[0,2,3,4,1,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,4,5,1,3]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,4,3,1,5]
,[0,1,2,5,4,3]
,[0,1,2,3,5,4]], '1'),
Graph([[1,0,3,4,2,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,2,3,5,4]
,[0,1,3,4,2,5]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,2,3,4,5]
,[0,1,3,4,2,5]
,[0,1,2,3,5,4]], '1'),
Graph([[1,0,4,5,2,3]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,2,3,5,4]
,[0,1,4,5,2,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,4,3,2,5]
,[0,1,2,5,4,3]
,[0,1,2,3,5,4]], '1'),
Graph([[1,0,2,3,4,5]
,[0,1,4,5,2,3]
,[0,1,2,3,5,4]], '1'),
Graph([[1,0,2,3,5,4]
,[0,1,4,3,2,5]
,[0,1,2,5,4,3]], '1'),
Graph([[1,2,0,4,3,5]
,[0,1,2,3,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,0,3,4,5]
,[0,1,2,4,3,5]
,[0,1,2,3,5,4]], '1'),
Graph([[0,1,2,5,3,4]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,3,4,2,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,3,5,2,4]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,1,5,3,4]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,3,1,4,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,3,4,1,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,3,5,1,4]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,4,1,2,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,2,1,4,5]
,[0,1,4,3,2,5]
,[0,1,2,4,5,3]], '1'),
Graph([[0,3,4,1,5,2]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,4,5,1,2]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,2,4,1,5]
,[0,1,4,3,5,2]
,[0,1,2,5,4,3]], '1'),
Graph([[0,3,4,5,2,1]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,2,4,5,1]
,[0,1,4,5,2,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,2,4,5,1]
,[0,1,4,3,2,5]
,[0,1,2,5,4,3]], '1'),
Graph([[1,0,3,4,2,5]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,3,5,2,4]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,2,4,5,3]
,[0,1,3,5,2,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,2,0,5,3,4]
,[0,1,2,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,4,5,2,3]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,4,2,5,3]
,[0,1,3,5,2,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,4,5,1,3]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,3,5,1,4]
,[0,1,4,2,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,4,5,1,3]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[1,0,4,5,2,3]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,4,2,5,3]
,[0,1,3,5,2,4]
,[0,1,2,3,4,5]], '1'),
Graph([[1,0,4,5,2,3]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[2,4,0,3,1,5]
,[0,1,3,2,5,4]
,[0,1,2,3,4,5]], '1'),
Graph([[2,4,0,3,1,5]
,[0,1,3,2,4,5]
,[0,1,2,3,5,4]], '1'),
Graph([[0,2,1,5,3,4]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[0,2,3,5,1,4]
,[0,1,3,4,5,2]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,4,5,1,2]
,[0,2,1,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,2,4,1,5]
,[0,2,1,5,4,3]
,[0,1,4,3,5,2]], '1'),
Graph([[1,0,2,5,3,4]
,[0,2,1,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,3,1,5,2,4]
,[0,2,3,4,5,1]
,[0,1,2,3,4,5]], '1'),
Graph([[2,0,1,5,3,4]
,[1,2,0,4,5,3]
,[0,1,2,3,4,5]], '1'),
Graph([[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,4,3,6,5]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,4,3,5,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,3,4,5,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,3,4,5,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,1,5,6,4]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,1,4,5,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,4,5,6,1]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,2,5,6,4]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,2,4,5,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,3,2,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,4,5,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,0,3,4,5,6,2]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,4,5,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,4,5,6,3]
,[0,1,2,3,4,5,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,3,4,5,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,3,5,4,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,4,5,3,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,5,6,3,4]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,5,4,3,6]
,[0,1,2,3,6,5,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,1,3,2,5,4,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,2,4,5,6]
,[0,1,2,3,5,4,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,1,3,4,5,2,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,5,6,2,4]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,5,4,2,6]
,[0,1,2,3,6,5,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,1,4,5,3,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,3,4,6,5]
,[0,1,2,4,5,3,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,3,4,5,6]
,[0,1,2,4,5,3,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,1,5,6,3,4]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,3,4,6,5]
,[0,1,2,5,6,3,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,5,4,3,6]
,[0,1,2,3,6,5,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,1,3,4,5,6]
,[0,1,2,5,6,3,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,1,3,4,6,5]
,[0,1,2,5,4,3,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[0,2,3,1,5,4,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,1,4,5,6]
,[0,1,2,3,5,4,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,3,4,5,1,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,5,6,1,4]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,5,4,1,6]
,[0,1,2,3,6,5,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,5,4,6,1,3]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,5,3,4,1,6]
,[0,1,2,4,6,5,3]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,3,2,5,4,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,5,4,6]
,[0,1,3,2,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,2,4,5,6]
,[0,1,2,3,5,4,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,2,3,5,4,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,3,4,5,2,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,4,6,5]
,[0,1,3,4,5,2,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,4,5,6]
,[0,1,3,4,5,2,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,3,5,6,2,4]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,4,6,5]
,[0,1,3,5,6,2,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,5,4,2,6]
,[0,1,2,3,6,5,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,2,3,6,5,4]
,[0,1,3,5,4,2,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,2,3,4,5,6]
,[0,1,3,5,6,2,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,2,3,4,6,5]
,[0,1,3,5,4,2,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,2,0,4,5,3,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,3,4,6,5]
,[0,1,2,4,5,3,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,3,4,5,6]
,[0,1,2,4,5,3,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,2,0,5,6,3,4]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,3,4,6,5]
,[0,1,2,5,6,3,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,5,4,3,6]
,[0,1,2,3,6,5,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,2,0,3,4,5,6]
,[0,1,2,5,6,3,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,2,0,3,4,6,5]
,[0,1,2,5,4,3,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,2,3,0,5,4,6]
,[0,1,2,3,4,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,0,4,5,6]
,[0,1,2,3,5,4,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,1,2,3,6,4,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,4,5,3,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,4,6,3,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,2,6,4,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,4,2,5,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,4,5,2,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,4,6,2,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,4,5,2,3,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,4,3,2,5,6]
,[0,1,2,5,4,3,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[0,1,4,5,2,6,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,4,5,6,2,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,4,3,5,2,6]
,[0,1,2,5,4,6,3]
,[0,1,2,3,6,5,4]], '1'),
Graph([[0,1,4,5,6,3,2]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,4,3,5,6,2]
,[0,1,2,5,6,3,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,4,3,5,6,2]
,[0,1,2,5,4,3,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[0,2,1,4,5,3,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,4,6,3,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,3,5,6,4]
,[0,1,2,4,6,3,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,1,6,4,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,4,1,5,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,4,5,1,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,4,6,1,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,5,1,3,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,3,1,5,6]
,[0,1,2,5,4,3,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[0,2,4,5,1,6,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,5,3,1,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,3,5,1,6]
,[0,1,2,5,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,5,6,1,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,3,5,1,6]
,[0,1,2,5,4,6,3]
,[0,1,2,3,6,5,4]], '1'),
Graph([[0,2,4,5,6,3,1]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,3,5,6,1]
,[0,1,2,5,6,3,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,3,6,5,1]
,[0,1,2,5,4,3,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[0,2,4,3,5,6,1]
,[0,1,2,5,4,3,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[0,4,5,6,1,2,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,4,5,3,1,2,6]
,[0,1,2,6,4,5,3]
,[0,1,2,3,5,6,4]], '1'),
Graph([[0,4,5,6,1,3,2]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,4,5,3,1,6,2]
,[0,1,2,6,5,3,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,4,2,3,1,5,6]
,[0,1,5,3,4,6,2]
,[0,1,2,6,5,3,4]], '1'),
Graph([[0,4,5,6,3,1,2]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,4,2,3,5,1,6]
,[0,1,5,3,4,6,2]
,[0,1,2,6,3,5,4]], '1'),
Graph([[1,0,3,2,6,4,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,6,4,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,4,2,5,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,4,5,6]
,[0,1,3,4,2,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,0,3,4,5,2,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,3,4,5,2,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,4,6,2,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,3,4,6,2,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,4,5,2,3,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,4,5,2,3,6]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,4,3,2,5,6]
,[0,1,2,5,4,3,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,0,2,3,4,5,6]
,[0,1,4,5,2,3,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,4,3,2,5,6]
,[0,1,2,5,4,3,6]], '1'),
Graph([[1,0,4,5,2,6,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,4,5,2,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,5,4,6,3]
,[0,1,4,3,2,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[1,0,4,5,6,2,3]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,4,5,6,2,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,4,3,5,2,6]
,[0,1,2,5,4,6,3]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,0,2,3,6,5,4]
,[0,1,4,3,5,2,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,0,4,5,6,3,2]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,4,3,5,6,2]
,[0,1,2,5,6,3,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,5,6,3,4]
,[0,1,4,3,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,4,5,6,3,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,4,3,5,6,2]
,[0,1,2,5,4,3,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,0,2,3,6,5,4]
,[0,1,4,3,5,6,2]
,[0,1,2,5,4,3,6]], '1'),
Graph([[1,0,2,3,5,6,4]
,[0,1,4,3,6,5,2]
,[0,1,2,5,4,3,6]], '1'),
Graph([[1,2,0,4,5,3,6]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,4,6,3,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,3,5,6,4]
,[0,1,2,4,6,3,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,3,0,6,4,5]
,[0,1,2,3,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,5,6,3,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,2,5,3,6,4]
,[0,1,2,4,6,3,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,5,6,2,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,4,6,2,5]
,[0,1,2,5,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,5,6,2,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,1,5,6,3,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,5,3,6,4]
,[0,1,2,4,6,3,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,5,6,3,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,3,4,5,1,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,4,5,1,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,2,3,5,6,1,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,4,6,1,5]
,[0,1,2,5,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,5,6,1,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,4,1,5,2,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,4,1,5,2,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,2,1,4,6,5]
,[0,1,4,3,5,2,6]
,[0,1,2,4,3,5,6]], '1'),
Graph([[0,3,2,1,4,5,6]
,[0,1,4,3,5,2,6]
,[0,1,2,4,3,6,5]], '1'),
Graph([[0,3,4,5,6,1,2]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,2,4,6,1,5]
,[0,1,4,5,3,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,4,5,6,1,2]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,5,1,4,2,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,5,1,4,2,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,5,1,6,2,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,5,1,6,2,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,2,1,6,5,4]
,[0,1,5,4,3,2,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,5,1,4,2,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,6,5,4]], '1'),
Graph([[0,3,2,1,4,6,5]
,[0,1,5,4,3,2,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[0,3,2,1,6,5,4]
,[0,1,5,3,4,2,6]
,[0,1,2,4,3,6,5]], '1'),
Graph([[0,3,5,2,4,1,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,5,2,4,1,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,5,2,6,1,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,2,4,6,1,5]
,[0,1,5,2,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,5,2,6,1,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,5,2,4,1,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,0,3,5,6,2,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,4,6,2,5]
,[0,1,2,5,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,5,3,6,4]
,[0,1,3,4,6,2,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,4,3,6,5]
,[0,1,3,5,6,2,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,5,6,2,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,2,4,3,5,6]
,[0,1,3,5,6,2,4]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,0,2,4,3,6,5]
,[0,1,3,5,4,2,6]
,[0,1,2,3,6,5,4]], '1'),
Graph([[1,2,0,5,6,3,4]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,5,3,6,4]
,[0,1,2,4,6,3,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,5,6,3,4]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,5,0,4,2,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,5,0,4,2,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[1,3,2,0,4,5,6]
,[0,1,5,4,3,2,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[3,4,5,0,1,2,6]
,[0,1,2,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[3,4,5,0,1,2,6]
,[0,1,2,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[3,4,2,0,1,5,6]
,[0,1,5,4,3,2,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[3,1,5,0,4,2,6]
,[0,4,2,3,1,6,5]
,[0,1,2,4,3,5,6]], '1'),
Graph([[3,1,5,0,4,2,6]
,[0,4,2,3,1,5,6]
,[0,1,2,4,3,6,5]], '1'),
Graph([[0,1,3,2,6,4,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,3,4,6,2,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,1,6,4,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,4,1,5,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,4,6,1,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,4,1,5,2,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,4,1,6,2,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,2,1,4,5,6]
,[0,1,4,3,6,2,5]
,[0,1,2,4,5,6,3]], '1'),
Graph([[0,3,4,5,1,2,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,2,4,1,5,6]
,[0,1,4,3,5,2,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[0,3,4,5,1,6,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,4,5,2,1,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,2,5,4,1,6]
,[0,1,4,3,2,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[0,3,4,5,6,1,2]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,2,5,4,1,6]
,[0,1,4,3,6,5,2]
,[0,1,2,4,5,6,3]], '1'),
Graph([[0,3,2,5,4,1,6]
,[0,1,4,3,5,6,2]
,[0,1,2,4,6,5,3]], '1'),
Graph([[0,3,4,5,6,2,1]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,2,4,5,6,1]
,[0,1,4,5,6,2,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,2,5,4,6,1]
,[0,1,4,3,5,2,6]
,[0,1,2,4,6,5,3]], '1'),
Graph([[0,3,5,2,4,1,6]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,2,6,4,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,4,5,6,3]
,[0,1,3,2,6,4,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,3,6,4,5]
,[0,1,3,2,4,5,6]
,[0,1,2,4,5,6,3]], '1'),
Graph([[1,0,3,4,6,2,5]
,[0,1,2,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,4,5,6,3]
,[0,1,3,4,6,2,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,4,5,6,2,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,1,4,3,5,2,6]
,[0,1,3,2,6,5,4]
,[0,1,2,5,4,6,3]], '1'),
Graph([[0,2,1,3,6,4,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,4,6,3,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,1,3,6,5,4]
,[0,1,3,2,4,6,5]
,[0,1,2,4,5,3,6]], '1'),
Graph([[0,2,3,4,6,1,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,5,3,1,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,5,3,1,6]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[0,2,4,3,5,1,6]
,[0,1,3,2,4,5,6]
,[0,1,2,5,3,6,4]], '1'),
Graph([[0,2,4,5,6,1,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,5,6,1,4]
,[0,1,4,2,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,5,6,1,3]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[0,2,4,3,5,1,6]
,[0,1,3,2,6,5,4]
,[0,1,2,5,4,6,3]], '1'),
Graph([[0,4,5,6,1,2,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,4,5,2,1,6,3]
,[0,1,3,6,5,2,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,4,5,6,1,2,3]
,[0,1,3,2,4,5,6]
,[0,1,2,3,5,6,4]], '1'),
Graph([[0,4,5,3,1,2,6]
,[0,1,3,2,5,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[0,4,5,6,2,1,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,4,5,3,2,1,6]
,[0,1,3,2,5,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[0,4,3,2,5,1,6]
,[0,1,5,3,2,6,4]
,[0,1,2,6,4,5,3]], '1'),
Graph([[0,4,2,3,5,1,6]
,[0,1,5,2,4,6,3]
,[0,1,3,6,2,5,4]], '1'),
Graph([[1,0,4,5,6,2,3]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,3,5,6,2,4]
,[0,1,4,2,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,4,3,5,2,6]
,[0,1,3,2,6,5,4]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,0,3,2,6,5,4]
,[0,1,4,3,5,2,6]
,[0,1,2,5,4,6,3]], '1'),
Graph([[1,2,0,3,6,4,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,3,0,1,6,4,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,3,6,4,5]
,[0,3,2,1,5,6,4]
,[0,1,3,2,4,5,6]], '1'),
Graph([[2,4,0,3,5,1,6]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,4,0,3,6,1,5]
,[0,1,3,2,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[2,1,0,3,5,6,4]
,[0,4,2,3,6,1,5]
,[0,1,3,2,4,5,6]], '1'),
Graph([[0,1,4,2,6,3,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,1,6,4,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,3,5,1,4,6]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,4,1,6,3,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,2,6,5,1,4,3]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,4,2,6,3,5]
,[0,1,3,4,5,6,2]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,4,5,6,1,2]
,[0,2,1,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,1,4,6,5,2]
,[0,2,4,5,3,1,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,5,1,6,2,4]
,[0,2,1,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,1,4,6,2,5]
,[0,2,5,1,3,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,5,1,6,2,4]
,[0,2,1,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,5,1,4,2,6]
,[0,2,1,3,6,5,4]
,[0,1,2,4,3,6,5]], '1'),
Graph([[0,3,2,1,4,6,5]
,[0,2,1,3,6,5,4]
,[0,1,5,4,3,2,6]], '1'),
Graph([[1,0,2,5,6,3,4]
,[0,2,1,4,3,6,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,5,3,6,4]
,[0,2,1,4,6,3,5]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,0,2,5,6,3,4]
,[0,2,1,4,3,5,6]
,[0,1,2,3,4,6,5]], '1'),
Graph([[0,3,4,1,6,2,5]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,1,4,6,2,5]
,[0,2,4,1,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,4,5,6,1,2]
,[0,2,1,4,5,6,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,1,4,5,6,2]
,[0,2,4,5,6,1,3]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,1,5,4,6,2]
,[0,2,4,3,5,1,6]
,[0,1,2,4,6,5,3]], '1'),
Graph([[0,3,1,2,6,4,5]
,[0,2,3,1,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[0,3,1,4,6,2,5]
,[0,2,3,1,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,2,0,3,6,4,5]
,[0,2,3,1,5,6,4]
,[0,1,2,3,4,5,6]], '1'),
Graph([[1,3,0,2,6,4,5]
,[0,2,3,1,5,6,4]
,[0,1,2,3,4,5,6]], '1'),

]










# this function can be used to visualize any invariant given index and type 
# (e.g. x15 is index 15 and connected)
def visualize_graph_index(index, connected, title):
    if connected:
        matrix = expand_matrix(old_to_coloured_adjacency(invariants_c[index-1].graph))
    else:
        matrix = expand_matrix(old_to_coloured_adjacency(invariants_dc[index-1].graph))
    G = nx.Graph()
    n = len(matrix)
    
    for i in range(n):
        for j in range(n):
            if matrix[i, j] != 0:
                G.add_edge(i, j, weight=matrix[i, j])
    
    pos = nx.spring_layout(G)
    labels = {(i, j): matrix[i, j] for i, j in G.edges()}
    plt.figure(figsize=(6,6))
    plt.title(title)
    
    nx.draw(G, pos, with_labels=True, node_color='lightgreen', edge_color='gray', node_size=700, font_size=10)
    nx.draw_networkx_edge_labels(G, pos, edge_labels=labels)
    plt.show()









inputgraphs =[Graph([[0]
,[0]
,[0]], '1'),
Graph([[1,0]
,[0,1]
,[0,1]], '1'),
Graph([[1,2,0]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[1,0,2]
,[0,2,1]
,[0,1,2]], '1'),
Graph([[2,0,1]
,[1,2,0]
,[0,1,2]], '1'),
Graph([[1,2,3,0]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,2,0,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[2,1,0,3]
,[0,3,2,1]
,[0,1,3,2]], '1'),
Graph([[1,2,0,3]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[1,3,0,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[1,0,3,2]
,[0,1,2,3]], '1'),
Graph([[2,0,3,1]
,[1,3,0,2]
,[0,1,2,3]], '1'),
Graph([[0,1]
,[0,1]
,[0,1]], '1'),
Graph([[0,1,2]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,2,1]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,1,2,3]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,1,3,2]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,2,3,1]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,0,3,2]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,0,2,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,2,1,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,3,1,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),
]


N_eqns = 23 #number of input graphs / number of equations

#Insert the choice of potential here.
potential_terms = [ Graph([[1,0],[0,1],[0,1]],'p0'),Graph([[0,1],[1,0],[0,1]],'p1'),Graph([[0,1],[0,1],[1,0]],'p2')]


# number of symmetries of potential terms (e.g. for sextic model it's 3 for the quartic it is 2)
# make sure to change when changing models
SYMMETRY = 2




#We will generate all moments that will appear in the DSE and add them to the invariant lists
variables = [] # all invariants with distinct expectation values will be updated
with open("DSE.txt", "w") as file:
    for g in inputgraphs[0:N_eqns]: #skipping first entry
        n = len(g.graph[0]) 
        DSE_LHS = [] 
        DSE_RHS = []
       
        
        melonicfactor = number_cc(g) - compute_t_number(g) +2
        new_var = assign_label(g, invariants_c,invariants_dc)
        variables.append(new_var)
        if n==1:
            DSE_LHS_melon = str(n) + ".0 " + new_var +"-1"
        else:
            DSE_LHS_melon = str(n) + ".0 " + new_var 
            #melon acts like identity
           
        
        
        # contributions from other potential terms
        for term in potential_terms:
            for vb in range(term.num_vertices):
                for vw in range(g.num_vertices):
                    new = g.marked((vw,'w'),(vw,'w'))*term.marked((vb,'b'),(vb,'b'))
                    
                    
                    if not is_planar(new):
                        convert_adjlist(expand_matrix(to_adj(new.graph)))
                    
                    
                    moment = assign_label(new,invariants_c,invariants_dc)
                    variables.append(moment)
                    
                    if moment == "new connected moment" or moment == "new disconnected moment":
                        print("new moment")
                        visualize_graph(expand_matrix(old_to_coloured_adjacency(new.graph)), moment)
                        break
                    else:
                        factor = number_cc(new) - compute_t_number(new) + 2 - melonicfactor
                        if factor == 0:
                            DSE_LHS.append(moment)
                        else:
                            DSE_LHS.append(str("*N**("+str(factor)+")") + moment)
                   
    
        # Note: divided by N^3 (N^2 for s and N for moment factor)
        # contributions from self welding
        for vb in range(g.num_vertices):
            for vw in range(g.num_vertices):
                count = 0
                
                
                
                for i in range(3):
                    if g.graph[i,vw] == vb:
                        count = count+1
                new = g.marked((vb,'b'),(vw,'w')).tr()
                
                
                #if not is_planar(new):
                #    convert_adjlist(expand_matrix(to_adj(new.graph)))
                
                
                
                moment = assign_label(new, invariants_c,invariants_dc)
                variables.append(moment)
                
                if moment == "new connected moment" or moment == "new disconnected moment":
                    print("new moment")
                    visualize_graph(expand_matrix(old_to_coloured_adjacency(new.graph)), moment)
                    break
                else:
                    factor = count+number_cc(new)  - compute_t_number(new) - melonicfactor
                    if factor == 0:
                        DSE_RHS.append(moment)
                    else:
                        DSE_RHS.append("*N**("+ str(factor) +")"+moment)
    
        #collecting terms
        DSE_LHS_reduced = []
        unique_moments = list(set(DSE_LHS))
        for term in unique_moments:
            DSE_LHS_reduced.append('g '+str(DSE_LHS.count(term)/SYMMETRY)+' '+term)
         
        DSE_RHS_reduced = []
        unique_moments = list(set(DSE_RHS))
        
        for term in unique_moments:
            DSE_RHS_reduced.append(str(DSE_RHS.count(term))+' '+term) 
    
        file.write("0 = "+DSE_LHS_melon+" + ")
        file.write(' + '.join(DSE_LHS_reduced)+'+ -'+'+-'.join(DSE_RHS_reduced)+"\n")

# storing and visualizing found variables
unique_variables = []
for var in variables:
    if var not in unique_variables:
        unique_variables.append(var)

with open("variables_fromDSE.txt", "w") as file:
    for var in unique_variables:
        
        if var[0] == 'd':
            i = int(var[1:].strip('()'))
            visualize_graph_index(i, False, "d" + str(i))
        elif var[0] == 'x':
            i = int(var[1:].strip('()'))
            visualize_graph_index(i, True, "x" + str(i))
        file.write(var+"\n")

    
    

==> anc/Graph_Visualization.py <==
# -*- coding: utf-8 -*-

import numpy as np
import networkx as nx
import matplotlib.pyplot as plt
from graph_functions import *



# takes a list of graphs and outputs visualizations. Note the number on the 
# edges marked on the visualization is determined by edge number and colouring,
# with each colour being 1, 2, or 4. For instance, 6 would denote edges of 
# of colour 2 and 4 connecting the vetices.


# input list of graphs to visualize here.
"""inputlist = (Graph([[0],
 [0],
 [0]]),
Graph([[1,0],[0,1],
 [0,1]]),
Graph([[1,2,0],[0,1,2],[0,1,2]]),
Graph([[1,0,2],[0,2,1],[0,1,2]]),
Graph([[2,0,1],[1,2,0],[0,1,2]]),
Graph([[1,2,3,0],[0,1,2,3],[0,1,2,3]]),
Graph([[1,2,0,3],[0,1,3,2],[0,1,2,3]]),
Graph([[2,3,0,1],[0,1,3,2],[0,1,2,3]]),
Graph([[2,1,0,3],[0,3,2,1],[0,1,3,2]]),
Graph([[1,2,0,3],[0,2,3,1],[0,1,2,3]]),
Graph([[1,3,0,2],[0,2,3,1],
 [0,1,2,3]]),
Graph([[2,3,0,1],
 [1,0,3,2],
 [0,1,2,3]]),
Graph([[2,0,3,1],
 [1,3,0,2],
 [0,1,2,3]]),
Graph([[1,2,3,4,0],
 [0,1,2,3,4],
 [0,1,2,3,4]]),
Graph([[1,2,3,0,4],
 [0,1,2,4,3],
 [0,1,2,3,4]]),
Graph([[1,3,4,0,2],
 [0,1,2,4,3],
 [0,1,2,3,4]]),
Graph([[1,3,2,0,4],
 [0,1,4,3,2],
 [0,1,2,4,3]]),
Graph([[1,2,0,3,4],
 [0,1,3,4,2],
 [0,1,2,3,4]]),
Graph([[1,2,3,0,4],
 [0,1,3,4,2],
 [0,1,2,3,4]]),
Graph([[1,2,4,0,3],
 [0,1,3,4,2],
 [0,1,2,3,4]]),
Graph([[2,3,0,1,4],
 [0,1,3,4,2],
 [0,1,2,3,4]]),
Graph([[2,1,0,3,4],
 [0,3,2,1,4],
 [0,1,3,4,2]]),
Graph([[2,3,0,4,1],
 [0,1,3,4,2],
 [0,1,2,3,4]]),
Graph([[2,3,4,0,1],
 [0,1,3,4,2],
 [0,1,2,3,4]]),
Graph([[2,1,3,0,4],
 [0,3,2,4,1],
 [0,1,4,3,2]]),
Graph([[2,3,4,1,0],
 [0,1,3,4,2],
 [0,1,2,3,4]]),
Graph([[2,1,3,4,0],
 [0,3,4,1,2],
 [0,1,2,3,4]]),
Graph([[2,1,3,4,0],
 [0,3,2,1,4],
 [0,1,4,3,2]]),
Graph([[1,3,4,0,2],
 [0,2,1,4,3],
 [0,1,2,3,4]]),
Graph([[1,2,4,0,3],
 [0,3,1,4,2],
 [0,1,2,3,4]]),
Graph([[1,3,4,0,2],
 [0,2,1,3,4],
 [0,1,2,4,3]]),
Graph([[1,0,4,2,3],
 [0,2,3,4,1],
 [0,1,2,3,4]]),
Graph([[1,2,4,0,3],
 [0,2,3,4,1],
 [0,1,2,3,4]]),
Graph([[2,3,4,0,1],
 [1,0,3,4,2],
 [0,1,2,3,4]]),
Graph([[2,1,3,0,4],
 [1,0,4,3,2],
 [0,3,2,4,1]]),
Graph([[2,0,4,1,3],
 [1,2,3,4,0],
 [0,1,2,3,4]]),
Graph([[1,2,3,4,5,0],
 [0,1,2,3,4,5],
 [0,1,2,3,4,5]]),
Graph([[1,2,3,4,0,5],
 [0,1,2,3,5,4],
 [0,1,2,3,4,5]]),
Graph([[1,2,4,5,0,3],
 [0,1,2,3,5,4],
 [0,1,2,3,4,5]]),
Graph([[1,2,4,3,0,5],
 [0,1,2,5,4,3],
 [0,1,2,3,5,4]]),
Graph([[1,4,3,5,0,2],
 [0,1,2,3,5,4],
 [0,1,2,3,4,5]]),
Graph([[1,4,2,3,0,5],
 [0,1,3,5,4,2],
 [0,1,2,3,5,4]]),
Graph([[1,2,3,0,4,5],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,2,3,4,0,5],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,2,3,5,0,4],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,4,0,2,5],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,2,0,4,5],
 [0,1,4,3,2,5],
 [0,1,2,4,5,3]]),
Graph([[1,3,4,0,5,2],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,4,2,0,5],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,2,4,0,5],
 [0,1,4,2,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,4,5,0,2],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,2,4,0,5],
 [0,1,4,3,5,2],
 [0,1,2,5,4,3]]),
Graph([[1,3,4,5,2,0],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,2,4,5,0],
 [0,1,4,5,2,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,2,5,4,0],
 [0,1,4,3,2,5],
 [0,1,2,4,5,3]]),
Graph([[1,3,2,4,5,0],
 [0,1,4,3,2,5],
 [0,1,2,5,4,3]]),
Graph([[3,4,5,0,1,2],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[3,4,2,0,1,5],
 [0,1,5,3,4,2],
 [0,1,2,4,5,3]]),
Graph([[3,4,5,0,2,1],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[3,4,2,0,5,1],
 [0,1,5,4,2,3],
 [0,1,2,3,4,5]]),
Graph([[3,1,2,0,4,5],
 [0,4,2,3,5,1],
 [0,1,5,4,2,3]]),
Graph([[3,4,5,2,0,1],
 [0,1,2,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[3,1,2,4,0,5],
 [0,4,2,3,5,1],
 [0,1,5,2,4,3]]),
Graph([[1,2,3,4,0,5],
 [0,1,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[1,2,3,4,0,5],
 [0,1,3,2,4,5],
 [0,1,2,3,5,4]]),
Graph([[1,2,4,5,0,3],
 [0,1,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[1,2,3,5,0,4],
 [0,1,4,2,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,2,4,5,0,3],
 [0,1,3,2,4,5],
 [0,1,2,3,5,4]]),
Graph([[2,3,0,4,1,5],
 [0,1,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[2,3,0,4,1,5],
 [0,1,3,2,4,5],
 [0,1,2,3,5,4]]),
Graph([[2,1,0,3,5,4],
 [0,3,2,4,1,5],
 [0,1,3,2,4,5]]),
Graph([[2,1,0,3,4,5],
 [0,3,2,4,1,5],
 [0,1,3,2,5,4]]),
Graph([[2,3,4,5,0,1],
 [0,1,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[2,1,3,5,0,4],
 [0,3,4,2,5,1],
 [0,1,2,3,4,5]]),
Graph([[2,3,4,5,0,1],
 [0,1,3,2,4,5],
 [0,1,2,3,5,4]]),
Graph([[2,4,0,5,1,3],
 [0,1,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[2,4,0,5,1,3],
 [0,1,3,2,4,5],
 [0,1,2,3,5,4]]),
Graph([[2,1,0,5,4,3],
 [0,4,3,2,1,5],
 [0,1,2,3,5,4]]),
Graph([[2,4,0,3,1,5],
 [0,1,3,2,5,4],
 [0,1,2,5,4,3]]),
Graph([[2,1,0,3,5,4],
 [0,4,3,2,1,5],
 [0,1,2,5,4,3]]),
Graph([[2,1,0,5,4,3],
 [0,4,2,3,1,5],
 [0,1,3,2,5,4]]),
Graph([[2,4,1,3,0,5],
 [0,1,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[2,4,1,3,0,5],
 [0,1,3,2,4,5],
 [0,1,2,3,5,4]]),
Graph([[2,4,1,5,0,3],
 [0,1,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[2,1,3,5,0,4],
 [0,4,1,2,5,3],
 [0,1,2,3,4,5]]),
Graph([[2,4,1,5,0,3],
 [0,1,3,2,4,5],
 [0,1,2,3,5,4]]),
Graph([[2,4,1,3,0,5],
 [0,1,3,2,5,4],
 [0,1,2,5,4,3]]),
Graph([[1,2,0,5,3,4],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[1,2,3,0,4,5],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[1,2,3,5,0,4],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,3,0,4,1,5],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,3,0,5,1,4],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,1,0,3,4,5],
 [0,3,2,5,1,4],
 [0,1,3,4,5,2]]),
Graph([[2,3,4,0,1,5],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,1,3,0,4,5],
 [0,3,2,4,1,5],
 [0,1,4,3,5,2]]),
Graph([[2,3,4,0,5,1],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,3,4,1,0,5],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,1,4,3,0,5],
 [0,3,2,1,4,5],
 [0,1,3,4,5,2]]),
Graph([[2,3,4,5,0,1],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,1,4,3,0,5],
 [0,3,2,5,4,1],
 [0,1,3,4,5,2]]),
Graph([[2,1,4,3,0,5],
 [0,3,2,4,5,1],
 [0,1,3,5,4,2]]),
Graph([[2,3,4,5,1,0],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,1,3,4,5,0],
 [0,3,4,5,1,2],
 [0,1,2,3,4,5]]),
Graph([[2,1,4,3,5,0],
 [0,3,2,4,1,5],
 [0,1,3,5,4,2]]),
Graph([[2,4,1,3,0,5],
 [0,1,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[1,0,3,5,2,4],
 [0,2,1,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,0,2,5,4,3],
 [0,2,1,3,5,4],
 [0,1,3,4,2,5]]),
Graph([[1,2,3,5,0,4],
 [0,2,1,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,4,2,0,5],
 [0,2,1,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,3,4,2,0,5],
 [0,2,1,3,4,5],
 [0,1,2,4,5,3]]),
Graph([[1,3,2,4,0,5],
 [0,2,1,3,4,5],
 [0,1,4,2,5,3]]),
Graph([[1,3,4,5,0,2],
 [0,2,1,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[1,2,4,5,0,3],
 [0,3,1,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[1,3,4,5,0,2],
 [0,2,1,3,4,5],
 [0,1,2,4,5,3]]),
Graph([[1,3,2,4,0,5],
 [0,2,1,5,4,3],
 [0,1,4,3,5,2]]),
Graph([[3,4,5,0,1,2],
 [0,2,1,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[3,4,1,0,5,2],
 [0,2,5,4,1,3],
 [0,1,2,3,4,5]]),
Graph([[3,4,5,0,1,2],
 [0,2,1,3,4,5],
 [0,1,2,4,5,3]]),
Graph([[3,4,2,0,1,5],
 [0,2,1,4,5,3],
 [0,1,5,3,4,2]]),
Graph([[3,4,5,1,0,2],
 [0,2,1,4,5,3],
 [0,1,2,3,4,5]]),
Graph([[3,4,2,1,0,5],
 [0,2,1,4,5,3],
 [0,1,5,3,4,2]]),
Graph([[3,2,1,4,0,5],
 [0,4,2,1,5,3],
 [0,1,5,3,4,2]]),
Graph([[3,1,2,4,0,5],
 [0,4,1,3,5,2],
 [0,2,5,1,4,3]]),
Graph([[1,2,0,5,3,4],
 [0,2,3,4,5,1],
 [0,1,2,3,4,5]]),
Graph([[1,2,4,0,3,5],
 [0,2,3,4,5,1],
 [0,1,2,3,4,5]]),
Graph([[1,3,0,5,2,4],
 [0,2,3,4,5,1],
 [0,1,2,3,4,5]]),
Graph([[1,5,4,0,3,2],
 [0,2,3,4,5,1],
 [0,1,2,3,4,5]]),
Graph([[2,3,4,5,0,1],
 [1,0,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[2,0,3,5,4,1],
 [1,3,4,2,0,5],
 [0,1,2,3,5,4]]),
Graph([[2,4,0,5,1,3],
 [1,0,3,2,5,4],
 [0,1,2,3,4,5]]),
Graph([[2,0,3,5,1,4],
 [1,4,0,2,5,3],
 [0,1,2,3,4,5]]),
Graph([[2,4,0,5,1,3],
 [1,0,3,2,4,5],
 [0,1,2,3,5,4]]),
Graph([[2,4,0,3,1,5],
 [1,0,2,5,4,3],
 [0,1,3,2,5,4]]),
Graph([[2,1,0,3,5,4],
 [1,0,2,5,4,3],
 [0,4,3,2,1,5]]),
Graph([[2,3,0,5,1,4],
 [1,0,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,0,3,5,1,4],
 [1,3,0,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,3,4,5,0,1],
 [1,0,3,4,5,2],
 [0,1,2,3,4,5]]),
Graph([[2,0,3,4,5,1],
 [1,3,4,5,0,2],
 [0,1,2,3,4,5]]),
Graph([[2,0,4,3,5,1],
 [1,3,2,4,0,5],
 [0,1,3,5,4,2]]),
Graph([[2,0,3,5,1,4],
 [1,2,0,4,5,3],
 [0,1,2,3,4,5]]))
"""

inputlist=(Graph([[1, 2, 0],
       [0, 1, 2],
       [0, 1, 2]]),Graph([[2, 3, 0, 1],
              [0, 1, 3, 2],
              [0, 1, 2, 3]]),Graph([[1, 2, 0, 3],
       [0, 1, 3, 2],
       [0, 1, 2, 3]]))
for i in range(len(inputlist)):
    visualize_graph(expand_matrix(old_to_coloured_adjacency(inputlist[i].graph)), title=f"Graph {i}")

==> anc/Graph_generator.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Mar 31 15:01:03 2025

@author: smitb
"""

import itertools
import numpy as np
import networkx as nx
import matplotlib.pyplot as plt
from scipy.sparse.csgraph import connected_components
from itertools import permutations
from graph_functions import *

from Graph_functions import noswapping

#===================================


# canonical colourless types
matrices = [[np.array([[3.]])],
[np.array([[3.,0.]
,[0.,3.]]),
np.array([[2.,1.]
,[1.,2.]])],
[np.array([[3.,0.,0.]
,[0.,3.,0.]
,[0.,0.,3.]]),
np.array([[3.,0.,0.]
,[0.,2.,1.]
,[0.,1.,2.]]),
np.array([[2.,1.,0.]
,[0.,2.,1.]
,[1.,0.,2.]]),
np.array([[2.,1.,0.]
,[1.,1.,1.]
,[0.,1.,2.]]),
np.array([[1.,1.,1.]
,[1.,1.,1.]
,[1.,1.,1.]])],
[np.array([[3.,0.,0.,0.]
,[0.,3.,0.,0.]
,[0.,0.,3.,0.]
,[0.,0.,0.,3.]]),
np.array([[3.,0.,0.,0.]
,[0.,3.,0.,0.]
,[0.,0.,2.,1.]
,[0.,0.,1.,2.]]),
np.array([[3.,0.,0.,0.]
,[0.,2.,1.,0.]
,[0.,0.,2.,1.]
,[0.,1.,0.,2.]]),
np.array([[2.,1.,0.,0.]
,[1.,2.,0.,0.]
,[0.,0.,2.,1.]
,[0.,0.,1.,2.]]),
np.array([[2.,1.,0.,0.]
,[0.,2.,1.,0.]
,[0.,0.,2.,1.]
,[1.,0.,0.,2.]]),
np.array([[3.,0.,0.,0.]
,[0.,2.,1.,0.]
,[0.,1.,1.,1.]
,[0.,0.,1.,2.]]),
np.array([[2.,1.,0.,0.]
,[0.,2.,1.,0.]
,[1.,0.,1.,1.]
,[0.,0.,1.,2.]]),
np.array([[2.,0.,1.,0.]
,[0.,2.,0.,1.]
,[1.,0.,1.,1.]
,[0.,1.,1.,1.]]),
np.array([[3.,0.,0.,0.]
,[0.,1.,1.,1.]
,[0.,1.,1.,1.]
,[0.,1.,1.,1.]]),
np.array([[2.,1.,0.,0.]
,[0.,1.,2.,0.]
,[1.,0.,1.,1.]
,[0.,1.,0.,2.]]),
np.array([[2.,1.,0.,0.]
,[0.,1.,1.,1.]
,[1.,0.,1.,1.]
,[0.,1.,1.,1.]]),
np.array([[1.,1.,1.,0.]
,[1.,1.,0.,1.]
,[1.,0.,1.,1.]
,[0.,1.,1.,1.]])],
[np.array([[3.,0.,0.,0.,0.]
,[0.,3.,0.,0.,0.]
,[0.,0.,3.,0.,0.]
,[0.,0.,0.,3.,0.]
,[0.,0.,0.,0.,3.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,3.,0.,0.,0.]
,[0.,0.,3.,0.,0.]
,[0.,0.,0.,2.,1.]
,[0.,0.,0.,1.,2.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,3.,0.,0.,0.]
,[0.,0.,2.,1.,0.]
,[0.,0.,0.,2.,1.]
,[0.,0.,1.,0.,2.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,1.,2.,0.,0.]
,[0.,0.,0.,2.,1.]
,[0.,0.,0.,1.,2.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,0.,2.,1.,0.]
,[0.,0.,0.,2.,1.]
,[0.,1.,0.,0.,2.]]),
np.array([[2.,1.,0.,0.,0.]
,[1.,2.,0.,0.,0.]
,[0.,0.,2.,1.,0.]
,[0.,0.,0.,2.,1.]
,[0.,0.,1.,0.,2.]]),
np.array([[2.,1.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,0.,2.,1.,0.]
,[0.,0.,0.,2.,1.]
,[1.,0.,0.,0.,2.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,3.,0.,0.,0.]
,[0.,0.,2.,1.,0.]
,[0.,0.,1.,1.,1.]
,[0.,0.,0.,1.,2.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,0.,2.,1.,0.]
,[0.,1.,0.,1.,1.]
,[0.,0.,0.,1.,2.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,2.,0.,1.,0.]
,[0.,0.,2.,0.,1.]
,[0.,1.,0.,1.,1.]
,[0.,0.,1.,1.,1.]]),
np.array([[2.,1.,0.,0.,0.]
,[1.,2.,0.,0.,0.]
,[0.,0.,2.,1.,0.]
,[0.,0.,1.,1.,1.]
,[0.,0.,0.,1.,2.]]),
np.array([[2.,1.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,0.,2.,1.,0.]
,[1.,0.,0.,1.,1.]
,[0.,0.,0.,1.,2.]]),
np.array([[2.,1.,0.,0.,0.]
,[0.,2.,0.,1.,0.]
,[0.,0.,2.,0.,1.]
,[1.,0.,0.,1.,1.]
,[0.,0.,1.,1.,1.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,3.,0.,0.,0.]
,[0.,0.,1.,1.,1.]
,[0.,0.,1.,1.,1.]
,[0.,0.,1.,1.,1.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,0.,1.,2.,0.]
,[0.,1.,0.,1.,1.]
,[0.,0.,1.,0.,2.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,0.,1.,1.,1.]
,[0.,1.,0.,1.,1.]
,[0.,0.,1.,1.,1.]]),
np.array([[2.,1.,0.,0.,0.]
,[1.,2.,0.,0.,0.]
,[0.,0.,1.,1.,1.]
,[0.,0.,1.,1.,1.]
,[0.,0.,1.,1.,1.]]),
np.array([[2.,1.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[1.,0.,1.,1.,0.]
,[0.,0.,0.,2.,1.]
,[0.,0.,1.,0.,2.]]),
np.array([[2.,1.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,0.,1.,2.,0.]
,[1.,0.,0.,1.,1.]
,[0.,0.,1.,0.,2.]]),
np.array([[2.,1.,0.,0.,0.]
,[0.,2.,1.,0.,0.]
,[0.,0.,1.,1.,1.]
,[1.,0.,0.,1.,1.]
,[0.,0.,1.,1.,1.]]),
np.array([[2.,0.,1.,0.,0.]
,[0.,2.,0.,1.,0.]
,[1.,0.,1.,1.,0.]
,[0.,1.,0.,1.,1.]
,[0.,0.,1.,0.,2.]]),
np.array([[2.,0.,1.,0.,0.]
,[0.,2.,0.,1.,0.]
,[1.,0.,1.,1.,0.]
,[0.,0.,0.,1.,2.]
,[0.,1.,1.,0.,1.]]),
np.array([[2.,0.,1.,0.,0.]
,[0.,2.,0.,1.,0.]
,[0.,0.,1.,1.,1.]
,[1.,0.,0.,1.,1.]
,[0.,1.,1.,0.,1.]]),
np.array([[2.,0.,1.,0.,0.]
,[0.,2.,0.,1.,0.]
,[0.,0.,1.,1.,1.]
,[0.,1.,0.,1.,1.]
,[1.,0.,1.,0.,1.]]),
np.array([[3.,0.,0.,0.,0.]
,[0.,1.,1.,1.,0.]
,[0.,1.,1.,0.,1.]
,[0.,1.,0.,1.,1.]
,[0.,0.,1.,1.,1.]]),
np.array([[2.,1.,0.,0.,0.]
,[0.,1.,1.,1.,0.]
,[0.,1.,1.,0.,1.]
,[1.,0.,0.,1.,1.]
,[0.,0.,1.,1.,1.]]),
np.array([[2.,1.,0.,0.,0.]
,[1.,1.,1.,0.,0.]
,[0.,0.,1.,1.,1.]
,[0.,0.,1.,1.,1.]
,[0.,1.,0.,1.,1.]]),
np.array([[2.,1.,0.,0.,0.]
,[0.,1.,2.,0.,0.]
,[0.,0.,1.,1.,1.]
,[1.,0.,0.,1.,1.]
,[0.,1.,0.,1.,1.]]),
np.array([[1.,1.,1.,0.,0.]
,[1.,1.,0.,1.,0.]
,[0.,0.,1.,1.,1.]
,[1.,0.,0.,1.,1.]
,[0.,1.,1.,0.,1.]]),
np.array([[1.,1.,1.,0.,0.]
,[1.,1.,1.,0.,0.]
,[0.,0.,1.,1.,1.]
,[0.,1.,0.,1.,1.]
,[1.,0.,0.,1.,1.]])]]






# This program generates all 3-coloured, 3-regular bipartite graphs and records
# canonical versions of each in a text file Graphs.txt.
# There are options below to toggle connectivity, colouring, whether graphs
# are melonic or melonic-equivalent to a given graph, no multiedges, and 
# colouring isomorpism.

# To get invariants_c, set connected, coloured, and strict to true and 
# everything else false.
# To get invariants_dc, set disconnected, coloured, and strict to true and 
# everything else false.



n = 7 # Controls number of white vertices to calculate upto
connected = False # Determines whether you want to include connected graphs
disconnected = True # Determines whether you want to include disconnected graphs

coloured = True # controls whether graphs are 3-coloured or not
strict = True # controls whether colouring generated are upto isomorphism
noswapping = False # controls whether swapping black and white vertices is allowed

melonic = False # controls whether graphs generated are melonic or not
start = matrices[0][0] # melonic-equivalent graph. The default is a pillow.

loopless = False # controls whether graphs have single edges



message = ""
message += "[["
melonics = []
melonics.append(expand_matrix(start))

for m in range(n):
    
    perm_matrices = generate_permutation_matrices(m+1)
    seen_graphs = []
    number = 1

    # Generates 3-regular bipartite graphs
    # Note: can make graphs with higher regularity by adding in more
    # of the for statements below and adding them to matrix3. Only works with
    # coloured = false and melonic = false
    for i, matrix1 in enumerate(perm_matrices):
        for j, matrix2 in enumerate(perm_matrices):
            matrix3 = matrix1 + matrix2 + np.identity(m+1)
            
            if not loopless or not bool(np.any(matrix3 >= 2)): 
            
                if is_connected(matrix3) != disconnected or is_connected(matrix3) == connected:
                
                
                    # checks if the graph is of new type
                    expanded = expand_matrix(matrix3)
                    if not any(are_isomorphic(expanded, seen, noswapping) for seen in seen_graphs):
                        seen_graphs.append(expanded)
                    
                        # checks if melonic
                        if not melonic or melonic_check(melonics, matrix3):
                            melonics.append(expanded)
                        
                            # visualizes graphs
                            if coloured:
                                for old in all_olds(matrix3, strict):
                                    visualize_graph(expand_matrix(old_to_coloured_adjacency(old)), title=f"Expanded Matrix {number}")
                                    print(old_to_coloured_adjacency(old))
                                    message += ("Graph(" + parse_matrix(str(old)) + ", \'1\'),\n")
                                    number = number + 1
                                    log_matrix(message)
                            else:
                                visualize_graph(expanded, title=f"Expanded Matrix {number}")
                                message += ("np.array(" + parse_matrix(str(matrix3)) + "),\n")
                                number = number + 1
                                log_matrix(message)
                    
                
    # message = message[:-2]
    # message += "],\n["
#message = message[:-3]
message += "]"
# records graphs in text file
log_matrix(message)

==> anc/Graphs.txt <==
[[Graph([[0]
,[0]
,[0]], '1'),
Graph([[1,0]
,[0,1]
,[0,1]], '1'),
]

==> anc/MATLAB_formatting.py <==


num_lines = 23 #Number of DSE used
mat_size = 3 #Size of the symmetric matrix



#Importing all the variables used
variables = []
with open("variables_fromDSE.txt") as file:
    for line in file:
        variables.append(line.replace("\n",""))
  
unique_variables = []
for var in variables:
    if var not in unique_variables:
        unique_variables.append(var)




#Formatting the symmetric matrix by reindexing variables based on when they
#appear in the DSEs
matrix = [ [""]*mat_size for i in range(mat_size)]
with open("sym_matrix.txt") as file:
    i=0
    for line in file:
        #print(line)
        
        
        new = line.split(",")
        j=0
        for term in new:
            print(term)
            #j= 0
            terms = term.split("+")
            entry = ""
            for subterm in terms:
                if not subterm[subterm.find("x"):].rstrip("\n") in unique_variables:
                    unique_variables.append(subterm[subterm.find("x"):].rstrip("\n"))
                index = unique_variables.index(subterm[subterm.find("x"):].rstrip("\n"))
                if entry =="":
                    entry = entry + subterm[:subterm.find("x")]+"x("+str(index+1)+")"
                else:
                    entry = entry +"+"+ subterm[:subterm.find("x")]+"x("+str(index+1)+")"
            matrix[i][j] =  entry  
            j+=1
            
        i+=1
    
#Writing the formatted symmetric matrix to txt file 
with open("sym_matlab.txt", "w") as file:
    file.write("[")
    for i in range(0,mat_size-1):
        file.write("-det([")
        counter = 0
        for row in matrix[:mat_size-i]:
            if counter != mat_size-i-1:
                file.write(",".join(row[:mat_size-i])+";")
                counter +=1
            else:
                file.write(",".join(row[:mat_size-i]))
        file.write("]),")
    file.write("];")


#Printing the minimizing function for fmincon in Matlab
with open("function.txt", "w") as file:
    file.write("fun = @(x)")
    fcn = ""
    i = 0
    for i in range(1,len(unique_variables)):
        if i%2 == 0:
            fcn = fcn + "x("+str(i)+")*cos(theta(j)+pi/"+str(i)+")+"
        else:
            fcn = fcn + "x("+str(i)+")*sin(theta(j)+pi/"+str(i)+")+"
    file.write(fcn)
    file.write(";")



DSE =[ ["0"]*len(unique_variables) for i in range(num_lines)]

#Writing the constant array for fmincon in Matlab
with open("constants_array.txt", "w") as file:
    constants = ["0"]*num_lines
    constants[0] = "1"
    file.write("[")
    file.write(",".join(constants))
    file.write("]\n")
    
    IC = ["1"]*len(unique_variables)
    file.write("[")
    file.write(",".join(IC))
    file.write("]\n")
    
    UB = ["10"]*len(unique_variables)
    file.write("[")
    file.write(",".join(UB))
    file.write("]\n")
    
    LB = ["-10"]*len(unique_variables)
    file.write("[")
    file.write(",".join(LB))
    file.write("]\n")
    
    
#Writing the DSE's to txt file formatted for fmincon in Matlab
with open("DSE.txt") as file:
    line_counter = 0
    for line in file:
        
        new = line.replace("x(1)-1 ","x(1)") #Taking away the one to add it later lol
        
        new = new.replace("0 =","")
        new = new.replace("g","g(i)*")
       
        new = new.rstrip()
        new = new.split("+")
        if " -" in new:
            new.remove(' -')
        
        
        for term in new:
            if "N" in term: #REMOVE FOR FINITE N
                N_power = term[term.find("(")+1:term.find(")")]
                if N_power != "0":
                    term = "0"
            
            if "x" in term:
                index = unique_variables.index(term[term.find("x"):].rstrip())
                print(term[:term.find("x")])
                DSE[line_counter][index] = term[:term.find("x")]
                
            if "d" in term:
                index = unique_variables.index(term[term.find("d"):].rstrip())
                #print(term[:term.find("d")])
                DSE[line_counter][index] = term[:term.find("d")]
        line_counter +=1

with open("DE_matlab.txt", "w") as file:   
    file.write("[")
    for row in DSE:
        file.write(",".join(row)+";"+"\n")
    file.write("]")




==> anc/MATLAB_solver_example.m <==
%Attempt to create region plot


theta = linspace(-pi,pi,50); % a parameter used to search the search space by changing the funciton being minized
g = linspace(-5,0,50); % possible values of coupling g
x0 = [1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1];
ub = [10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10,10];
lb = [-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10,-10];
A = [];
b = [];

options.MaxFunctionEvaluations = 1e3;
options.MaxIterations = 1e3;

nonlincon =@(x)nlc(x); %Changing the nonlinear cosntraint function to an inlien function seems to be necessary for fmincon...

x_max = zeros(size(g)); % vector to store max values of the second moment for eacg value of g
x_min = zeros(size(g)); % same but for min value of secon moment

for i = 1:length(g)
    g_max_test = -100;
    g_min_test = 100; 
    Aeq =[ 1.0 , g(i)* 3.0 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
-2 , 2.0 ,0, g(i)* 2.0 , g(i)* 4.0 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
0, -3 ,0, 3.0 ,0, g(i)* 3.0 , g(i)* 6.0 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
0,-2 ,0,0, 3.0 ,0, g(i)* 4.0 , -1 , g(i)* 2.0 , g(i)* 2.0 , g(i)* 1.0 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
0, -9 ,0,0,0,0,0,0,0,0,0, 3.0 , g(i)* 9.0 ,0,0,0,0,0,0,0,0,0,0,0,0,0,0;
0,0,0, -4 ,0, 4.0 ,0,0,0,0,0,0,0, g(i)* 4.0 , g(i)* 8.0 ,0,0,0,0,0,0,0,0,0,0,0,0;
0,0,0,-1 ,-2 ,0, 4.0 ,0,0,0,0,0,0,0, g(i)* 3.0 ,-1 , g(i)* 1.0 , g(i)* 2.0 , g(i)* 2.0 , g(i)* 2.0 , g(i)* 1.0 , g(i)* 1.0 ,0,0,0,0,0;
0,0,0,0,-2 ,0,0,0, 4.0 ,0,0,0,0,0,0,-2 , g(i)* 4.0 , g(i)* 2.0 ,0,0,0,0, g(i)* 2.0 , g(i)* 2.0 , g(i)* 2.0 ,0,0;
0,0,0,0,-2 ,0,0,0,0, 4.0 ,0,0,0,0,0,-2 ,0,0,0, g(i)* 2.0 ,0, g(i)* 4.0 ,0, g(i)* 2.0 , g(i)* 2.0 , g(i)* 2.0 ,0;
0,0,0,0,-3 ,0,0,0,0,0, 4.0 ,0,0,0,0,0,0,0,0,0, g(i)* 6.0 ,0,0,0, g(i)* 6.0 ,0,-1 
];
         %LHS of DSE
    beq = [1,0,0,0,0,0,0,0,0,0]; % RHS of DSE
    
    for j = 1:length(theta)
       fun = @(x)x(1)*sin(theta(j)+pi/1)+x(2)*cos(theta(j)+pi/2)+x(3)*sin(theta(j)+pi/3)+x(4)*cos(theta(j)+pi/4)+x(5)*sin(theta(j)+pi/5)+x(6)*cos(theta(j)+pi/6)+x(7)*sin(theta(j)+pi/7)+x(8)*cos(theta(j)+pi/8)+x(9)*sin(theta(j)+pi/9)+x(10)*cos(theta(j)+pi/10)+x(11)*sin(theta(j)+pi/11)+x(12)*cos(theta(j)+pi/12)+x(13)*sin(theta(j)+pi/13)+x(14)*cos(theta(j)+pi/14)+x(15)*sin(theta(j)+pi/15)+x(16)*cos(theta(j)+pi/16)+x(17)*sin(theta(j)+pi/17)+x(18)*cos(theta(j)+pi/18)+x(19)*sin(theta(j)+pi/19)+x(20)*cos(theta(j)+pi/20)+x(21)*sin(theta(j)+pi/21)+x(22)*cos(theta(j)+pi/22)+x(23)*sin(theta(j)+pi/23)+x(24)*cos(theta(j)+pi/24)+x(25)*sin(theta(j)+pi/25)+x(26)*cos(theta(j)+pi/26);
       x_test = fmincon(fun,x0,A,b,Aeq,beq,lb,ub,nonlincon,options); %calling fmincon
        if x_test (4) >= g_max_test % updating max value for this g
            g_max_test = x_test (4);
        end
        
        if x_test (4) <= g_min_test % updating min value for this g
            g_min_test = x_test (4);
        end
    x_max (i) = g_max_test; %1-3*g(i)*g_max_test;
    x_min (i) = g_min_test; %1-3*g(i)*g_min_test;

    end

end
%x = fmincon(fun,x0,A,b,Aeq,beq,lb,ub,nonlincon) 
%nonlcon([1,1,1,1],.5)

f = @(x) (((-1+sqrt(1+12*x))./(6*x)).^2).*(x >=-1/12)+(((-1-sqrt(1+12*x))./(6*x)).^2).*(x<-1/12);

hold all
plot(g,x_min)
plot(g,x_max)
patch([g fliplr(g)],[x_min fliplr(x_max)], 'y')
plot(g,f(g),'red')
%ylim([-5 5])
xlabel('g') 
ylabel('melonic observable m_6')
hold off




function [c,ceq] = nlc(x) % defining nonlinear constraints i.e. the "hankel matrix"
c =[-det([1*x(1),2*x(2),2*x(2),2*x(2),3*x(4);2*x(2),4*x(4),4*x(5),4*x(5),6*x(6);2*x(2),4*x(5),4*x(4),4*x(5),6*x(7);2*x(2),4*x(5),4*x(5),4*x(4),6*x(7);3*x(4),6*x(6),6*x(7),6*x(7),9*x(14)]),-det([1*x(1),2*x(2),2*x(2),2*x(2);2*x(2),4*x(4),4*x(5),4*x(5);2*x(2),4*x(5),4*x(4),4*x(5);2*x(2),4*x(5),4*x(5),4*x(4)]),-det([1*x(1),2*x(2),2*x(2);2*x(2),4*x(4),4*x(5);2*x(2),4*x(5),4*x(4)]),-det([1*x(1),2*x(2);2*x(2),4*x(4)])];
ceq = [];
end








==> anc/README.txt <==
These files allow one to implement the bootstrapping technique for rank 3 tensor models. To bootstrap tensor models of other ranks, one needs to write code that will generate invariants of that rank that have distinct expectation values for the model you consider. 

The python code that implements graph classes and graph operations was originally developed by Niels Gehrig as part of their master's student work at C.I.P.S.. Brayden Smith and Nathan Pagliaroli then wrote everything else (mostly Brayden). Carlos Perez-Sanchez was also instrumental in discussions for development.


The file graph_functions.py stores the graph classes and functions. 
The process is as follows:
1. Connected and disconnected colored graph invariants with distinct expectation values are generated in Graph Generator.py into Graphs.txt and and pasted into DSE_generation.py as the variables invariants_c and invariants_dc, respectively.
2. Running DSE_generation.py produces DSE.txt with the DSE's up to a specified amount. Connected moments are denoted x(i) and disconnected denoted d(i). The visualize_graph_index function in DSE_generation.py can be used to visualize any invariant given it's index. Graph_visualization.py allows the visualization of multiple invariants given their graph.
3. Running symmetric matrix produces sym_matrix.txt with the symmetric matrix up to a specified size.
4. Running MATLAB_formatting.py requires an input of the number of DSE and matrix size and then formats all of the inputs for fmincon in MATLAB. The inputs for fmincon are all separate text files.
5. MATLAB_solver_example.m then calls fmincon over various values of the coupling constant and for different values of theta, a parameter used in the minimizing function, to generate plots of the solution space for a chosen moment. 




==> anc/Symmetric_matrix.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Aug 29 10:25:39 2025

@author: natep
"""



import numpy as np
import sympy as sp
import itertools
import networkx as nx
import matplotlib.pyplot as plt
from scipy.sparse.csgraph import connected_components
from itertools import permutations
from graph_functions import *



m = Graph([[0],[0],[0]],'Z') # melon
p0 = Graph([[1,0],[0,1],[0,1]],'p0') # pillow 0
p1 = Graph([[0,1],[1,0],[0,1]],'p1') # pillow 1
p2 = Graph([[0,1],[0,1],[1,0]],'p2') # pillow 2
h = Graph([[0,1,2],[1,2,0],[2,0,1]],'h') # hexagon
dp0 = Graph([[0,1,2],[0,2,1],[1,0,2]],'dp0') # double pillow 0
dp1 = Graph([[1,0,2],[0,1,2],[0,2,1]],'dp1') # double pillow 1
dp2 = Graph([[0,2,1],[1,0,2],[0,1,2]],'dp2') # double pillow 2
n0 = Graph([[0,1,2],[1,2,0],[1,2,0]],'n0') # neckless 0
n1 = Graph([[1,2,0],[0,1,2],[1,2,0]],'n1') # neckless 1
n2 = Graph([[1,2,0],[1,2,0],[0,1,2]],'n2') # neckless 2

m6d = Graph([[1,2,3],[2,1,3],[1,3,2]],'m6d')
m6h = Graph([[1,2,3],[3,1,2],[2,3,1]],'m6h')
#m8 = Graph()
#m8m = Graph()
#m8r = Graph()
#m8s = Graph()
#m8x = Graph()
#m8t = Graph()

# Disconnected interaction vertices up to order 6
m_m = Graph.disjoint_union(m,m,'Z_Z')
m_p0 = Graph.disjoint_union(m,p0,'Z_p0')
m_p1 = Graph.disjoint_union(m,p1,'Z_p1')
m_p2 = Graph.disjoint_union(m,p2,'Z_p2')
m_m_m = Graph.disjoint_union(m,m_m,'Z_Z_Z')



 

# finds sum of numbers in string
def add_numbers_in_string(text):
    numbers = [int(num) for num in re.findall(r'\d+', text)]
    return sum(numbers)

# sums integers in a string character by character
def sum_digits(digit):
    return sum(int(x) for x in digit if x.isdigit())
 
# reformats expression
def expression_to_string(Expression):
    string_E = "( "
    for a in Expression.collection:
        string_E += str(add_numbers_in_string(str(a.prefactor)))
        string_E += "* "
        string_E += " ".join(find_graph_type_moment(to_adjacency(a.graph), matrices_all, moments))
        string_E += " + "
    string_E = string_E[:-3]
    string_E += " )"
    return string_E
    
# treats moment notation as sympy symbols and everything else as expected
def expression_to_sympy(Expression):
    exp_T = 0
    for a in Expression.collection:
        exp_E = sp.sympify(a.prefactor)
        
        exp_E *= sp.Symbol("".join(find_graph_type_moment(to_adjacency(a.graph), matrices_all, moments)))
        exp_T += exp_E
    return exp_T 



 
    



invariants_c =[Graph([[0]
,[0]
,[0]], '1'),
Graph([[1,0]
,[0,1]
,[0,1]], '1'),
Graph([[1,2,0]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[1,0,2]
,[0,2,1]
,[0,1,2]], '1'),
Graph([[2,0,1]
,[1,2,0]
,[0,1,2]], '1'),
Graph([[1,2,3,0]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,2,0,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[2,1,0,3]
,[0,3,2,1]
,[0,1,3,2]], '1'),
Graph([[1,2,0,3]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[1,3,0,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[1,0,3,2]
,[0,1,2,3]], '1'),
Graph([[2,0,3,1]
,[1,3,0,2]
,[0,1,2,3]], '1'),
Graph([[1,2,3,4,0]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[1,2,3,0,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[1,3,4,0,2]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[1,3,2,0,4]
,[0,1,4,3,2]
,[0,1,2,4,3]], '1'),
Graph([[1,2,0,3,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[1,2,3,0,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[1,2,4,0,3]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,3,0,1,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,0,3,4]
,[0,3,2,1,4]
,[0,1,3,4,2]], '1'),
Graph([[2,3,0,4,1]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,3,4,0,1]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,3,0,4]
,[0,3,2,4,1]
,[0,1,4,3,2]], '1'),
Graph([[2,3,4,1,0]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,3,4,0]
,[0,3,4,1,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,3,4,0]
,[0,3,2,1,4]
,[0,1,4,3,2]], '1'),
Graph([[1,3,4,0,2]
,[0,2,1,4,3]
,[0,1,2,3,4]], '1'),
Graph([[1,2,4,0,3]
,[0,3,1,4,2]
,[0,1,2,3,4]], '1'),
Graph([[1,3,4,0,2]
,[0,2,1,3,4]
,[0,1,2,4,3]], '1'),
Graph([[1,0,4,2,3]
,[0,2,3,4,1]
,[0,1,2,3,4]], '1'),
Graph([[1,2,4,0,3]
,[0,2,3,4,1]
,[0,1,2,3,4]], '1'),
Graph([[2,3,4,0,1]
,[1,0,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[2,1,3,0,4]
,[1,0,4,3,2]
,[0,3,2,4,1]], '1'),
Graph([[2,0,4,1,3]
,[1,2,3,4,0]
,[0,1,2,3,4]], '1'),
]

invariants_dc =[Graph([[0,1]
,[0,1]
,[0,1]], '1'),
Graph([[0,1,2]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,2,1]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,1,2,3]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,1,3,2]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,2,3,1]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,0,3,2]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,0,2,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,2,1,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,3,1,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),

Graph([[0,1,2,3,4]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[0,1,2,4,3]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[0,1,3,4,2]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[0,2,1,4,3]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[0,2,1,3,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,2,3,4,1]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[1,0,3,4,2]
,[0,1,2,3,4]
,[0,1,2,3,4]], '1'),
Graph([[1,0,2,3,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[0,1,3,2,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,2,3,1,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,3,4,1,2]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,3,2,1,4]
,[0,1,4,3,2]
,[0,1,2,4,3]], '1'),
Graph([[1,0,3,2,4]
,[0,1,2,4,3]
,[0,1,2,3,4]], '1'),
Graph([[1,0,2,3,4]
,[0,1,3,2,4]
,[0,1,2,4,3]], '1'),
Graph([[0,1,4,2,3]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[0,2,3,1,4]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[0,2,4,1,3]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[1,0,4,2,3]
,[0,1,3,4,2]
,[0,1,2,3,4]], '1'),
Graph([[0,3,4,1,2]
,[0,2,1,4,3]
,[0,1,2,3,4]], '1'),
Graph([[0,3,1,4,2]
,[0,2,4,1,3]
,[0,1,2,3,4]], '1'),
]












#REMOVES REDUNDANT TERMS IN EXPECTATION
"""
inputgraphs =[Graph([[0]
,[0]
,[0]], '1'),
Graph([[1,0]
,[0,1]
,[0,1]], '1'),
Graph([[1,2,0]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[1,0,2]
,[0,2,1]
,[0,1,2]], '1'),
Graph([[2,0,1]
,[1,2,0]
,[0,1,2]], '1'),
Graph([[1,2,3,0]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,2,0,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[2,1,0,3]
,[0,3,2,1]
,[0,1,3,2]], '1'),
Graph([[1,2,0,3]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[1,3,0,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[1,0,3,2]
,[0,1,2,3]], '1'),
Graph([[2,0,3,1]
,[1,3,0,2]
,[0,1,2,3]], '1'),
Graph([[0,1]
,[0,1]
,[0,1]], '1'),
Graph([[0,1,2]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,2,1]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,1,2,3]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,1,3,2]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,2,3,1]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,0,3,2]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[1,0,2,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,2,1,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,3,1,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),
]
"""




# Note: if you need more coloured graphs, generate them in Graph_generator.py by
# setting connected and coloured to True and everything else False.


matrix_size = 2 # input desired size of matrix here


# input coloured graph basis here
inputgraphs  = [Graph([[0]
,[0]
,[0]], '1'),
Graph([[1,0]
,[0,1]
,[0,1]], '1'),
Graph([[0,1]
,[1,0]
,[0,1]], '1'),
Graph([[0,1]
,[0,1]
,[1,0]], '1'),
Graph([[1,2,0]
,[0,1,2]
,[0,1,2]], '1'),
Graph([[0,1,2]
,[1,2,0]
,[0,1,2]], '1'),
Graph([[0,1,2]
,[0,1,2]
,[1,2,0]], '1'),
Graph([[1,0,2]
,[0,2,1]
,[0,1,2]], '1'),
Graph([[1,0,2]
,[0,1,2]
,[0,2,1]], '1'),
Graph([[0,1,2]
,[1,0,2]
,[0,2,1]], '1'),
Graph([[2,0,1]
,[1,2,0]
,[0,1,2]], '1'),
Graph([[1,2,3,0]
,[0,1,2,3]
,[0,1,2,3]], '1'),
Graph([[0,1,2,3]
,[1,2,3,0]
,[0,1,2,3]], '1'),
Graph([[0,1,2,3]
,[0,1,2,3]
,[1,2,3,0]], '1'),
Graph([[1,2,0,3]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,1,3,2]
,[1,2,0,3]
,[0,1,2,3]], '1'),
Graph([[1,2,0,3]
,[0,1,2,3]
,[0,1,3,2]], '1'),
Graph([[0,1,2,3]
,[1,2,0,3]
,[0,1,3,2]], '1'),
Graph([[0,1,3,2]
,[0,1,2,3]
,[1,2,0,3]], '1'),
Graph([[0,1,2,3]
,[0,1,3,2]
,[1,2,0,3]], '1'),
Graph([[2,3,0,1]
,[0,1,3,2]
,[0,1,2,3]], '1'),
Graph([[0,1,3,2]
,[2,3,0,1]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[0,1,2,3]
,[0,1,3,2]], '1'),
Graph([[2,1,0,3]
,[0,3,2,1]
,[0,1,3,2]], '1'),
Graph([[0,1,2,3]
,[2,3,0,1]
,[0,1,3,2]], '1'),
Graph([[2,1,0,3]
,[0,1,3,2]
,[0,3,2,1]], '1'),
Graph([[0,1,3,2]
,[2,1,0,3]
,[0,3,2,1]], '1'),
Graph([[0,1,3,2]
,[0,1,2,3]
,[2,3,0,1]], '1'),
Graph([[0,1,2,3]
,[0,1,3,2]
,[2,3,0,1]], '1'),
Graph([[1,2,0,3]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[1,3,0,2]
,[0,2,3,1]
,[0,1,2,3]], '1'),
Graph([[0,2,3,1]
,[1,3,0,2]
,[0,1,2,3]], '1'),
Graph([[0,3,2,1]
,[0,1,3,2]
,[1,2,0,3]], '1'),
Graph([[2,3,0,1]
,[1,0,3,2]
,[0,1,2,3]], '1'),
Graph([[2,0,3,1]
,[1,3,0,2]
,[0,1,2,3]], '1'),
Graph([[2,3,0,1]
,[1,0,2,3]
,[0,1,3,2]], '1'),
Graph([[0,1,2]
,[0,1,2]
,[1,2,0]], '1')]









invariants = invariants_c+invariants_dc
variables = []
basis = inputgraphs[:matrix_size]


symMatrix = [[0 for _ in range(len(basis))] for _ in range(len(basis))]


i=0
j=0


# fills entries of symmetric matrix
for term1 in basis:
    for term2 in basis:
        
        # welding by vertex
        c = 0
        for vw in range(term1.num_vertices):
            for vb in range(term2.num_vertices):
            
                new = term1.marked((0,'b'),(vw,'w'))*term2.marked((vb,'b'),(0,'w'))
                new = Graph(new.graph, "1")
                if (c == 0):
                    E = Graph(new.graph, "0") + new
                    c = 1
                else:
                    E = E + new
            
        # reformats entries
        E.simplify()
        print(len(E.collection))
        combined = []
        for term in E.collection:
            print(str(sum_digits(term.prefactor)) +"*"+ assign_label_simple(term, invariants))
            moment = assign_label_simple(term, invariants_c)
            variables.append(moment)
            combined.append(str(sum_digits(term.prefactor)) +"*"+ moment)
        symMatrix[i][j] = "+".join(combined)
        j += 1
    j = 0
    i += 1
        


#M = sp.Matrix(symMatrix)

with open("sym_matrix.txt", "w") as file:
    for row in symMatrix:
        file.write(",".join(row)+'\n')




==> anc/graph_functions.py <==
import numpy as np
import itertools
import networkx as nx
import matplotlib.pyplot as plt
from itertools import permutations
from collections import defaultdict
from scipy.sparse.csgraph import connected_components



# Finds all nxn permutation matrices
def generate_permutation_matrices(n):
    permutations = itertools.permutations(range(n))
    matrices = []
    
    for perm in permutations:
        matrix = np.zeros((n, n), dtype=int)
        for i, j in enumerate(perm):
            matrix[i, j] = 1
        matrices.append(matrix)
    
    return matrices

# checks if a given adjacency matrix gives a connected graph
def is_connected(matrix):
    graph = matrix + matrix.T  # Make it undirected
    n_components, labels = connected_components(csgraph=graph, directed=False)
    return n_components == 1




# checks if two given adjancency matrices have isomorphic graphs
def are_isomorphic(matrix1, matrix2, noswapping=False):
    
    G1 = nx.from_numpy_array(matrix1, parallel_edges=True, create_using=nx.MultiGraph)
    G2 = nx.from_numpy_array(matrix2, parallel_edges=True, create_using=nx.MultiGraph)

    if noswapping:
        n = len(matrix1) // 2
        for i in range(2 * n):
            G1.nodes[i]['bipartite'] = 0 if i < n else 1
            G2.nodes[i]['bipartite'] = 0 if i < n else 1
    
        return nx.is_isomorphic(G1, G2, node_match=lambda a, b: a['bipartite'] == b['bipartite'])
    return nx.is_isomorphic(G1, G2)

# this function can be used to visualize any invariant
def visualize_graph(matrix, title="Graph Visualization"):
    G = nx.Graph()
    n = len(matrix)
    
    for i in range(n):
        for j in range(n):
            if matrix[i, j] != 0:
                G.add_edge(i, j, weight=matrix[i, j])
    
    pos = nx.spring_layout(G)
    labels = {(i, j): matrix[i, j] for i, j in G.edges()}
    plt.figure(figsize=(6,6))
    plt.title(title)
    
    nx.draw(G, pos, with_labels=True, node_color='lightgreen', edge_color='gray', node_size=700, font_size=10)
    nx.draw_networkx_edge_labels(G, pos, edge_labels=labels)
    plt.show()

# expands a truncated adjacency matrix into an adjacency matrix.
def expand_matrix(matrix):
    n = matrix.shape[0]
    expanded = np.zeros((2*n, 2*n), dtype=int)
    expanded[n:, :n] = matrix
    expanded[:n, n:] = matrix.T
    return expanded

# converts the coloured graph matrices into truncated adjacency matrices (that 
# is, only the part of the matrix describing adjacencies between black and 
# white vertices)
def to_adjacency(old):
    n = len(old[0])
    matrix = np.zeros((n, n), dtype=int)
    for i in range(n):
        for j in range(3):
            matrix[i, old[j,i]] += 1
    return matrix


# computation of t-number with recursive pruning algorithm from Appendix A
def compute_t_number(g):
    # Unwrap MarkedGraph
    if isinstance(g, MarkedGraph):
        g = Graph(g.graph, '1')
    D_colours = g.num_colors
    p = g.num_vertices  # number of white (or black) vertices

    # Base case: melon (single vertex) or empty graph
    if p <= 1:
        return 0
    
    sum_t = 0
    min_t = float('inf')

    # Iterate over all pairs (vb, vw) = (black vertex, white vertex)
    for vb in range(p):
        for vw in range(p):

            # Count edges between vw (white) and vb (black)
            edge_count = 0
            for col in range(D_colours):
                if g.graph[col, vw] == vb:
                    edge_count += 1

            # Only prune at vertices connected by at least 1 edge
            if edge_count == 0:
                continue

            marked = g.marked((vb, 'b'), (vw, 'w'))
            welded = marked.tr()

            # if all colours connect the same pair, the welded graph's t-number is the result
            if edge_count == D_colours:
                sum_t = compute_t_number(welded)
            elif welded.num_vertices == 0:
                sum_t = 0
            else:
                sum_t = (D_colours - 1) - edge_count + compute_t_number(welded)

            if sum_t < min_t:
                min_t = sum_t

    if min_t == float('inf'):
        return 0

    return min_t

# converts the coloured graph matrices into truncated adjacency matrices with
# the edge number conventions (that is, only the part of the matrix describing
# adjacencies between black and white vertices)
def old_to_coloured_adjacency(old):
    n = len(old[0])
    matrix = np.zeros((n, n), dtype=int)
    
    
    for i in range(n):
        for j in range(3):
            matrix[i, old[j,i]] += 1
            if (j == 1):
                matrix[i, old[j,i]] += 1
            elif (j == 2):
                matrix[i, old[j,i]] += 3
    
    return matrix

# finds all graph matchings between the coloured nodes contained in a given
# graph
def all_matchings(matrix1):
    n = len(matrix1[0])
    matrix = np.zeros((n, n), dtype=int)
    for i in range(n):
        for j in range(n):
            matrix[i,j] = matrix1[i,j]
            
    perm_matrices = generate_permutation_matrices(len(matrix))
    matrices = []
    
    for perm in perm_matrices:
        check = 0
        for i in range(n):
            for j in range(n):
                if (matrix[i,j] < perm[i,j]):
                    
                    check = 1 
        if (check == 0):
            matrices.append(perm)
        check = 0
        
    return matrices


# removes 0 columns and rows from a matrix
def shrink(matrix):

    arr = np.array(matrix, dtype=int)  
    
    non_zero_rows = ~np.all(arr == 0, axis=1)
    non_zero_cols = ~np.all(arr == 0, axis=0)

    trimmed = arr[non_zero_rows][:, non_zero_cols]
    return trimmed


# checks to see if a given graph can be reduced to a graph in the melonics
# list by removing two vertices
def melonic_check(melonics, matrix2):
    
    
    if are_isomorphic(expand_matrix(shrink(matrix2)), melonics[0]):
        return True
    
    matrix1 = np.zeros((len(matrix2[0]), len(matrix2[0])), dtype=int)
    for i in range(len(matrix2)):
        for j in range(len(matrix2)):
            matrix1[i,j] = matrix2[i,j]
    
    
    
    
    # checks for multi-edge connection
    n = len(matrix1[0])
    a = -1
    b = -1
    for i in range(n):
        for j in range(n):
            if matrix1[i,j] > 1:
                a = i
                b = j
    if a == -1:
        return False
    
    
    # removes multi-edge vertices and completes into graph. Checks whether 
    # isomorphic to graph in list.
    matrix1[a,b] = 0
    
    
    if matrix2[a,b] == 3:
        for seen in melonics:
            if are_isomorphic(expand_matrix(shrink(matrix1)), seen):
                return True
    
    c = -1
    d = -1
    
    for i in range(n):
        if matrix1[i,b] > 0:
            c = i
    
    for i in range(n):
        if matrix1[a,i] > 0:
            d = i
    
    matrix1[a,d] = 0
    matrix1[c,b] = 0
    matrix1[c,d] += 1
    
    for seen in melonics:
        if are_isomorphic(expand_matrix(shrink(matrix1)), seen):
            
            return True
    
    return False


# finds all 3-colourings for a given bipartite matrix. Strictness controls
# isomorphism type.
def all_olds(matrix1, strict):
    
    n = len(matrix1[0])
    matrix = np.zeros((n, n), dtype=int)
    for i in range(n):
        for j in range(n):
            matrix[i,j] = matrix1[i,j]
            
    matrices = all_matchings(matrix)
    
    seen_olds = []
    
    # cycles through each matching, corresponding to a possible edge colouring
    for matching in matrices:
        
        # reset old
        old = np.zeros((3, n), dtype=int)
        
        # reset matrix to input matrix
        for i in range(n):
            for j in range(n):
                matrix[i,j] = matrix1[i,j]
        
        # remove first matching 
        for i in range(n):
            for j in range(n):
                matrix[i,j] = matrix[i,j] - matching[i,j]
                
        # get second matching
        matrices1 = all_matchings(matrix)
        
        
        for matching1 in matrices1:
            
            
            # remove second matching 
            for i in range(n):
                for j in range(n):
                    matrix[i,j] = matrix[i,j] - matching1[i,j]
            
            
            # colour the matchings and transfer into coloured matrix convention
            for i in range(3):
                # add matching to old
                for k in range(n):
                    for l in range(n):
                        if (matching[k,l] == 1):
                            old[i, k] = l
                     
                
                # add second matching to coloured matrix convention
                for j in range(3):
                    
                    
                    if not(i == j):
                        
                        for k in range(n):
                            for l in range(n):
                                if (matching1[k,l] == 1):
                                    old[j, k] = l
                    
                    
                        
                        # add last matching to coloured matrix convention
                        for m in range(3):
                            if not(i == m):
                                if not(j == m):
                                    
                                    for k in range(n):
                                        for l in range(n):
                                            if (matrix[k,l] == 1):
                                                old[m, k] = l
                       
                        
                       
            # compare new colouring to past colourings
            if not any(compare_olds_strict(old, seen, strict) for seen in seen_olds):
                 seen_olds.append(old)
        
                    
            # remove second matching 
            for i in range(n):
                for j in range(n):
                    matrix[i,j] = matrix[i,j] + matching1[i,j]
                    
            # reset coloured matrix convention
            old = np.zeros((3, n), dtype=int)
            
                    
    return seen_olds
            

# finds a single colouring given an uncoloured generated matrix.
def to_old(matrix1):
    matrix = np.zeros((len(matrix1), len(matrix1)), dtype=int)
    for i in range(len(matrix1)):
        for j in range(len(matrix1)):
            matrix[i,j] = matrix1[i,j]
            
    n = len(matrix)
    old = np.zeros((3, n), dtype=int)
    
    # erases the identity matching
    for j in range(n):
        old[0,j] = j
        matrix[j,j] -= 1
    
    # takes out rest of melons
    for i in range(n):
        for j in range(n):
            if matrix[i,j] == 2:
                old[1,i] = j
                old[2,i] = j
                matrix[i,j] -= 2
    
    # chooses a path and alternates colouring on it until it ends
    def edge_colour_path(i1, j1):
        l = 1
        a = 0
        
        matrix[i1, j1] -= 1
        old[l, i1] = j1
        
        holder = j1
        while a == 0:
            for k in range(n):
                if matrix[k, holder] == 1 and l %2 == 1:
                    matrix[k, holder] -= 1 
                    old[(l % 2) + 1, k] = holder
                    l += 1
                    
                    holder = k
                    k = 0
                    a = 0
                elif matrix[holder, k] == 1 and l %2 == 0:
                    matrix[holder, k] -= 1 
                    old[(l % 2) + 1, holder] = k
                    l += 1
                    
                    holder = k
                    k = 0
                    a = 0    
                else:
                    a = 1
        l = 1
        a = 0
        
        holder = i1
        while a == 0:
            for k in range(n):
                if matrix[k, holder] == 1 and l %2 == 0:
                    matrix[k, holder] -= 1 
                    old[(l % 2) + 1, k] = holder
                    l += 1
                    
                    holder = k
                    k = 0
                    a = 0
                elif matrix[holder, k] == 1 and l %2 == 1:
                    matrix[holder, k] -= 1 
                    old[(l % 2) + 1, holder] = k
                    l += 1
                    
                    holder = k
                    k = 0
                    a = 0    
                else:
                    a = 1
        
    
    # colours all needed paths
    for i in range(n):
        for j in range(n):
            if matrix[i,j] == 1:
                edge_colour_path(i, j)      
            
        
    return old

# checks which graph a given one is upto isomorphism
def find_graph_type(matrix, matrices):
    
    for m in matrices[len(matrix) - 1]:
        if are_isomorphic(expand_matrix(matrix), expand_matrix(m)):
            return m
    return matrices[len(matrix)-1][0]

# finds canonical type given matrix
def find_graph_type_moment(matrix, matrices, moments):
    
    for i in range(len(matrices)):
        if are_isomorphic(expand_matrix(matrix), expand_matrix(matrices[i])):
            return moments[i]
        
# strictness controls isomorphism type.
def find_new_graph_type(g, graphs, strict):
    
    for o in graphs:
        if compare_olds_strict(g.graph, o.graph, strict):
            return o
    return graphs[0]

# records graphs
def log_matrix(message):
    with open("Graphs.txt", "w") as file:
        file.write(message)
        
# cleans up matrices
def parse_matrix(matrix_str):
    
    matrix_str = matrix_str.replace(" ", ",")
    matrix_str = matrix_str.replace("],", "]\n")
    matrix_str = matrix_str.replace("[,", "[")
    
    return matrix_str
        

# tests if adjacency matrix is connected
def is_con2(matrix):
    matrix = to_adj(matrix.graph)
    zero_matrix =np.zeros((len(matrix),len(matrix)), dtype=int)
    graph = np.block([[zero_matrix, matrix], [matrix.T, zero_matrix]])
    #print(graph)
    n_components, labels = connected_components(csgraph=graph, directed=False)
    return n_components == 1

# checks if two coloured graph matrices have the same colouring
def compare_olds(old1, old2):
    matrix1 = old_to_coloured_adjacency(old1)
    
    for perm in permutations(old2):
       
        permuted_matrix = np.stack(perm)
        permuted_matrix = old_to_coloured_adjacency(permuted_matrix)
        if are_isomorphic(expand_matrix(matrix1), expand_matrix(permuted_matrix)):
            
            return True
    return False



# checks if two graphs have the same colouring. Strictness controls whether
# the sameness is upto isomorphism or exact.
def compare_olds_strict(old1, old2, strict):
    if strict:
        matrix1 = old_to_coloured_adjacency(old1)

        for perm in permutations(old2):
            permuted_matrix = np.stack(perm)
            permuted_matrix = old_to_coloured_adjacency(permuted_matrix)
            if are_isomorphic(expand_matrix(matrix1), expand_matrix(permuted_matrix)):
                return True
            
        return False
    else:
        matrix1 = old_to_coloured_adjacency(old1)
        matrix2 = old_to_coloured_adjacency(old2)
        
        return are_isomorphic(expand_matrix(matrix1), expand_matrix(matrix2))



# converts coloured graph matrices into truncated adjacency matrices
def to_adj(old):
    n = len(old[0])
    matrix = np.zeros((n, n), dtype=int)
    for i in range(n):
        for j in range(3):
            matrix[i, old[j,i]] += 1
    return matrix

# checks connected components number
def number_cc(g):
    return nx.number_connected_components(nx.from_numpy_array(expand_matrix(to_adj(g.graph)), parallel_edges=True, create_using=nx.MultiGraph))

# checks planarity
def is_planar(g):
    return nx.check_planarity(nx.from_numpy_array(expand_matrix(to_adj(g.graph)), parallel_edges=True, create_using=nx.MultiGraph))[0]

# prints matrix of coloured graph matrix
def convert_adjlist(a):
    AdjList = defaultdict(list)
    for i in range(len(a)):
        for j in range(len(a[i])):
            for k in range(a[i][j]):
                AdjList[i].append(j)
    
    for i in AdjList:
        for j in AdjList[i]:
            print(" {}".format(j), end ="")
        print()


# checks if graph isomorphic and if the same up to permutation of colours
def are_same_exp(old1,old2):
   if compare_olds(old1.graph, old2.graph):
       return True
   else:
       return False


# determines label of given graph by index in list
def assign_label_simple(old,graphs):
    count = 1
    for g_c in graphs:
        if are_same_exp(old,g_c):
            return("x("+str(count)+")")
        count += 1
    return("new moment")


# determines connected or disconnected label of given graph by index in lists
def assign_label(old,graphs_c,graphs_dc):
    
    count = 1
    
    if is_con2(old): # check if in existing connected list
        for g_c in graphs_c:
            if are_same_exp(old,g_c):
                return("x("+str(count)+")")
            count += 1
        return("new connected moment")
            
    else:
        for g_d in graphs_dc: # check if in existing disconnected list
            
            if are_same_exp(old,g_d):
                return("d("+str(count)+")")
            count += 1
        return("new disconnected moment")
    
    


# =============================================================================
# The following consists of 5 classes:
# ###
# 
# 1. The class Graph which represents a graph object:
# ---
# We can create a graph with g = Graph(graph, prefactor),
# where graph has to be a 2-dimensional list, where each row represents one color and each column one vertex, i.e. the entry g.graph[c,v_1] = v_2 says that there is an edge of color c between the white vertex v_1 and the black vertex v_2.
# The numbering of colors and vertices starts with 0.
# The prefactor has to be a string and is optional. Its default value is prefactor="1".
# We can do all algebraic operations with graph objects like adding g_1+g_2, subtracting g_1-g_2 or multiplying them with a integer from left or right, e.g 2*g, g*2.
# There are also the following functions that can be performed:
# 1.) g.copy() returns a copy of the Graph object
# 2.) g.marked(vertex_l, vertex_r) returns a marked graph object with vertex_l/vertex_r = (v, typ) the left/right marked vertices. Here v is the number of the vertex and type has to be 'w' for white or 'b' for black.
# 3.) g_1.disjoint_union(g_2, prefactor) or Graph.disjoint_union(g_1,g_2,prefactor) returns the disjoint union of the graphs g_1 and g_2. The prefactor is optional and when not specified it is set to "(prefactor_g1)_(prefactor_g_2)".
# 4.) g_1.connected_sum(g_2, edges, prefactor) or Graph.connected_sum(g_1,g_2,edges,prefactor) returns the connected sum between the two graphs, where edges = (c, v_1, v_2), where v_1 is the number of the white vertex in g_1 where the color c edge is connected to in g_1 and v_2 is the number of the white vertex in g_2 where the color c edge is connected to in g_2.
# 5.) g_1.isomorphisms(g_2) returns a list of isomorphisms between g_1 and g_2.
# 6.) g.automorphisms()  returns the list of automorphisms of g.
# We have that g_1==g_2 returns true if a isomorphism beteen g_1 and g_2 exist.
# 
# 2. The class MarkedGraph which represents a marked graph objekt:
# ---
# We can create a marked graph with g = MarkedGraph(graph, vertex_l, vertex_r, prefactor), where again prefactor is optional.
# We have the same algebraic operations as for ordinary graph objects whit the difference that we can now also multiply two marked graph objects where the multiplication represents the star product, i.e g_1*g_2.
# The prefactor of the new marked graph is givenby the product of the prefactors of g_1 and g_2.
# There are also the following functions that can be performed:
# a.) g.copy() returns a copy of the MarkedGraph object
# b.) g.tr() returns a graph object by taking the trace of the marked graph, i.e. deleting the marked vertices and color-weld the now open edges.
# 
# 3. The classes GraphExpression and MarkedGraphExpression:
# ---
# Both classes represent formal sums of the corresponding objects, i.e sums of graph or marked graph objects.
# We can also creat them explicit by
# E = GraphExpression(collection) / MarkedGraphExpression(collection) where collection is a list of (marked) graph objects.
# Again all algebraic operations can be performed.
# Additionaly we have a .simplify() method that simplifies the Expression by factoring out all equal graphs and calculating the new prefactors.
# 
# 4. The Matrix class:
# ---
# The matrix class is used to represent the hessian, i.e the collection of all partial derivatives of a graph (expression) object.
# Again all algebraic operations can be performed.At the moment the isomorphisms method only works for connected graphs.
# When the right graph is disconnected, the method is stuck in a infinity loop.
# # In[9]:
# 
# =============================================================================
class Graph:
    
    def __init__(self, graph, prefactor='1'):
        self.graph = np.array(graph, dtype=int)
        self.prefactor = prefactor
        self.num_colors = self.graph.shape[0]
        self.num_vertices = self.graph.shape[1]
    
    def copy(self):
        return Graph(self.graph, self.prefactor)
    
    def marked(self, vertex_l, vertex_r):
        return MarkedGraph(self.graph, vertex_l, vertex_r, self.prefactor)
    
    
    def hessian(self):
        return Matrix([[self.partial('wb'),self.partial('ww')],[self.partial('bb'),self.partial('bw')]])
    
    def disjoint_union(self, other, prefactor=None):
        if prefactor is None:
            prefactor = self.prefactor + "_" + other.prefactor
        graph = np.append(self.graph, other.graph+self.num_vertices, axis=1)
        return Graph(graph, prefactor)
    
    def connected_sum(self, other, edges, prefactor=None):          
        if prefactor is None:
            prefactor = self.prefactor + "#" + other.prefactor
        graph = np.append(self.graph, other.graph+self.num_vertices, axis=1)
        color, edge1, edge2 = edges
        graph[color, edge1] = other.graph[color, edge2] + self.num_vertices
        graph[color, edge2+self.num_vertices] = self.graph[color, edge1]
        return Graph(graph, prefactor)
    
    def isomorphisms(self, other):
        isomorphisms = []
        
        if self.num_colors != other.num_colors or self.num_vertices != other.num_vertices:
            return isomorphisms
        
        x_w = self.graph
        y_w = other.graph
        x_b = np.argsort(x_w)
        y_b = np.argsort(y_w)
        
        for i in range(self.num_vertices):
            vertices_w = list(range(self.num_vertices))
            vertices_b = list(range(self.num_vertices))
            tmp_w = np.full(self.num_vertices, -1, dtype=int)
            tmp_b = np.full(self.num_vertices, -1, dtype=int)
            
            tmp_w[0] = i
            
            while True:
                for i in vertices_w:
                    if tmp_w[i] != -1:
                        vertices_w.remove(i)
                        for c in range(self.num_colors):
                            tmp_b[x_w[c, i]] =  y_w[c, tmp_w[i]]
                for i in vertices_b:
                    if tmp_b[i] != -1:
                        vertices_b.remove(i)
                        for c in range(self.num_colors):
                            tmp_w[x_b[c, i]] =  y_b[c, tmp_b[i]]
                if len(vertices_w) == 0 and len(vertices_b) == 0:
                    break
            
            a = True
            for c in range(self.num_colors):
                for i in range(self.num_vertices):
                    if x_w[c,i] != np.argsort(tmp_b)[y_w[c,tmp_w[i]]]:
                        a = False
            if a == True:
                isomorphisms.append((tmp_w,tmp_b))
        
        return isomorphisms
        
    def automorphisms(self):
        return self.isomorphisms(self)
    
    def __pos__(self):
        return Graph(self.graph, "+("+self.prefactor+")")
    
    def __neg__(self):
        return Graph(self.graph, "-("+self.prefactor+")")
    
    def __add__(self, other):
        if type(other) == Graph:
            return GraphExpression([self, other])
        elif type(other) == GraphExpression:
            return GraphExpression([self] + other.collection)
        else:
            raise ValueError("Can't add a graph with ", type(other))
    
    def __sub__(self, other):
        if type(other) == Graph:
            return GraphExpression([self, -other])
        elif type(other) == GraphExpression:
            return GraphExpression([self]+(-other).collection)
        else:
            raise ValueError("Can't subtract a graph with ", type(other))
            
    def __mul__(self, other):
        if type(other) == int:
            return Graph(self.graph, "("+self.prefactor+")*"+str(other))
        else:
            raise ValueError("Can't multiply a graph with ", type(other))
    
    def __rmul__(self, other):
        if type(other) == int:
            return Graph(self.graph, str(other)+"*("+self.prefactor+")")
        else:
            raise ValueError("Can't multiply a graph with ", type(other))
            
    def __eq__(self, other):
        if len(self.isomorphisms(other)) != 0:
            return True
        else:
            return False


class MarkedGraph:
    
    def __init__(self, graph, vertex_l, vertex_r, prefactor='1'):
        self.graph = np.array(graph, dtype=int)
        self.prefactor = prefactor
        self.vertex_l = vertex_l
        self.vertex_r = vertex_r
        self.num_colors = self.graph.shape[0]
        self.num_vertices = self.graph.shape[1]
        
    def copy(self):
        return MarkedGraph(self.graph, self.vertex_l, self.vertex_r, self.prefactor)
    
    def tr(self):
        if self.vertex_l[1]=='w' and self.vertex_r[1]=='b':
            vertex_w = self.vertex_l[0]
            vertex_b = self.vertex_r[0]
        elif self.vertex_l[1]=='b' and self.vertex_r[1]=='w':
            vertex_w = self.vertex_r[0]
            vertex_b = self.vertex_l[0]
        else:
            raise ValueError("Can't take trace of a marked graph with vertex typ", self.vertex_l, self.vertex_r)
        power_N = np.count_nonzero(self.graph[:,vertex_w] == vertex_b)
        graph = np.zeros((self.num_colors, self.num_vertices-1), dtype=int)
        prefactor = "(N^"+str(power_N)+")*("+self.prefactor+")"
        for c in range(self.num_colors):
            for v in range(self.num_vertices):
                if v < vertex_w:
                    if self.graph[c,v] < vertex_b:
                        graph[c,v] = self.graph[c,v]
                    elif self.graph[c,v] == vertex_b:
                        if self.graph[c,vertex_w] < vertex_b:
                            graph[c,v] = self.graph[c,vertex_w]
                        else:
                            graph[c,v] = self.graph[c,vertex_w] - 1
                    else:
                        graph[c,v] = self.graph[c,v] - 1
                elif v == vertex_w:
                    continue
                else:
                    if self.graph[c,v] < vertex_b:
                        graph[c,v-1] = self.graph[c,v]
                    elif self.graph[c,v] == vertex_b:
                        if self.graph[c,vertex_w] < vertex_b:
                            graph[c,v-1] = self.graph[c,vertex_w]
                        else:
                            graph[c,v-1] = self.graph[c,vertex_w] - 1
                    else:
                        graph[c,v-1] = self.graph[c,v] - 1
        return Graph(graph, prefactor)
        
    def __pos__(self):
        return MarkedGraph(self.graph, self.vertex_l, self.vertex_r, "+("+self.prefactor+")")
    
    def __neg__(self):
        return MarkedGraph(self.graph, self.vertex_l, self.vertex_r, "-("+self.prefactor+")")
    
    def __add__(self, other):
        if type(other) == MarkedGraph:
            return MarkedGraphExpression([self, other])
        elif type(other) == MarkedGraphExpression:
            return MarkedGraphExpression([self] + other.collection)
        else:
            raise ValueError("Can't add a marked graph with ", type(other))
    
    def __sub__(self, other):
        if type(other) == MarkedGraph:
            return MarkedGraphExpression([self, -other])
        elif type(other) == MarkedGraphExpression:
            return MarkedGraphExpression([self]+(-other).collection)
        else:
            raise ValueError("Can't subtract a marked graph with ", type(other))
    
    def __mul__(self, other):
        if type(other) == MarkedGraph:
            if self.vertex_r[1]=='w' and other.vertex_l[1]=='b':
                vertex_w = self.vertex_r[0]
                vertex_b = other.vertex_l[0] + self.graph.shape[1]
            elif self.vertex_r[1]=='b' and other.vertex_l[1]=='w':
                vertex_w = other.vertex_l[0] + self.graph.shape[1]
                vertex_b = self.vertex_r[0]
            else:
                raise ValueError("Can't multiply marked graphs with vertex typs", self.vertex_r, other.vertex_l)
            union = np.append(self.graph, other.graph+self.num_vertices, axis=1)
            graph = np.zeros((self.num_colors,self.num_vertices+other.num_vertices-1), dtype=int)
            prefactor = "("+self.prefactor+")*("+other.prefactor+")"
            if self.vertex_l[1]=='w':
                if self.vertex_l[0]<vertex_w:
                    vertex_l = self.vertex_l
                else:
                    vertex_l = (self.vertex_l[0] - 1,'w')
            else:
                if self.vertex_l[0]<vertex_b:
                    vertex_l = self.vertex_l
                else:
                    vertex_l = (self.vertex_l[0] - 1,'b')
            if other.vertex_r[1]=='w':
                if other.vertex_r[0]+self.num_vertices<vertex_w:
                    vertex_r = (other.vertex_r[0]+self.num_vertices,'w')
                else:
                    vertex_r = (other.vertex_r[0]+self.num_vertices-1,'w')
            else:
                if other.vertex_r[0]+self.num_vertices<vertex_b:
                    vertex_r = (other.vertex_r[0]+self.num_vertices,'b')
                else:
                    vertex_r = (other.vertex_r[0]+self.num_vertices-1,'b')
            
            for c in range(self.num_colors):
                for v in range(self.num_vertices+other.num_vertices):
                    if v < vertex_w:
                        if union[c,v] < vertex_b:
                            graph[c,v] = union[c,v]
                        elif union[c,v] == vertex_b:
                            if union[c,vertex_w] < vertex_b:
                                graph[c,v] = union[c,vertex_w]
                            else:
                                graph[c,v] = union[c,vertex_w] - 1
                        else:
                            graph[c,v] = union[c,v] - 1
                    elif v == vertex_w:
                        continue
                    else:
                        if union[c,v] < vertex_b:
                            graph[c,v-1] = union[c,v]
                        elif union[c,v] == vertex_b:
                            if union[c,vertex_w] < vertex_b:
                                graph[c,v-1] = union[c,vertex_w]
                            else:
                                graph[c,v-1] = union[c,vertex_w] - 1
                        else:
                            graph[c,v-1] = union[c,v] - 1
            return MarkedGraph(graph, vertex_l, vertex_r, prefactor)
        elif type(other) == MarkedGraphExpression:
            return MarkedGraphExpression([self*marked_graph for marked_graph in other.collection])
        elif type(other) == int:
            return MarkedGraph(self.graph, self.vertex_l, self.vertex_r, "("+self.prefactor+")*"+str(other))
        else:
            raise ValueError("Can't multiply a marked graph with ", type(other))
        
    def __rmul__(self, other):
        if type(other) == int:
            return MarkedGraph(self.graph, self.vertex_l, self.vertex_r, str(other)+"*("+self.prefactor+")")
        else:
            raise ValueError("Can't multiply a marked graph with ", type(other))
    
    def __eq__(self, other):
        return False


class GraphExpression:
    
    def __init__(self, collection):
        self.collection = [graph.copy() for graph in collection]
        
    def copy(self):
        return GraphExpression(self.collection)
    
  
    def simplify(self):
        for i, graph in enumerate(self.collection):
            delete = []
            for j in range(i+1,len(self.collection)):
                if graph == self.collection[j]:
                    graph.prefactor = "("+graph.prefactor+")+("+self.collection[j].prefactor+")"
                    delete.append(j)
            for k in sorted(delete, reverse = True): 
                self.collection.pop(k)
    
    def __pos__(self):
        return GraphExpression([+graph for graph in self.collection])
        
    def __neg__(self):
        return GraphExpression([-graph for graph in self.collection])
        
    def __add__(self, other):
        if type(other) == Graph:
            return GraphExpression(self.collection+[other])
        elif type(other) == GraphExpression:
            return GraphExpression(self.collection+other.collection)
        else:
            raise ValueError("Can't add a graph expression with ", type(other))
    
    def __sub__(self, other):
        if type(other) == Graph:
            return GraphExpression(self.collection+[-other])
        elif type(other) == GraphExpression:
            return GraphExpression(self.collection+(-other).collection)
        else:
            raise ValueError("Can't subtract a graph expression with ", type(other))
            
    def __mul__(self, other):
        if type(other) == int:
            return GraphExpression([graph*other for graph in self.collection])
        else:
            raise ValueError("Can't multiply a graph expression with ", type(other))
    
    def __rmul__(self, other):
        if type(other) == int:
            return GraphExpression([other*graph for graph in self.collection])
        else:
            raise ValueError("Can't multiply a graph expression with ", type(other))


class MarkedGraphExpression:
    
    def __init__(self, collection):
        self.collection = [marked_graph.copy() for marked_graph in collection]
    
    def copy(self):
        return MarkedGraphExpression(self.collection)
    
    def tr(self):
        collection = []
        for marked_graph in self.collection:
            collection.append(marked_graph.tr())
        return GraphExpression(collection)
    
    def simplify(self):
        for i, marked_graph in enumerate(self.collection):
            delete = []
            for j in range(i+1,len(self.collection)):
                if marked_graph == self.collection[j]:
                    marked_graph.prefactor = "("+marked_graph.prefactor+")+("+self.collection[j].prefactor+")"
                    delete.append(j)
            for k in sorted(delete, reverse = True): 
                self.collection.pop(k)
                
    def __pos__(self):
        return MarkedGraphExpression([+marked_graph for marked_graph in self.collection])
        
    def __neg__(self):
        return MarkedGraphExpression([-marked_graph for marked_graph in self.collection])
        
    def __add__(self, other):
        if type(other) == MarkedGraph:
            return MarkedGraphExpression(self.collection+[other])
        elif type(other) == MarkedGraphExpression:
            return MarkedGraphExpression(self.collection+other.collection)
        else:
            raise ValueError("Can't add a marked graph expression with ", type(other))
    
    def __sub__(self, other):
        if type(other) == MarkedGraph:
            return MarkedGraphExpression(self.collection+[-other])
        elif type(other) == MarkedGraphExpression:
            return MarkedGraphExpression(self.collection+(-other).collection)
        else:
            raise ValueError("Can't subtract a marked graph expression with ", type(other))
            
    def __mul__(self, other):
        if type(other) == MarkedGraph:
            return MarkedGraphExpression([marked_graph*other for marked_graph in self.collection])
        elif type(other) == MarkedGraphExpression:
            return MarkedGraphExpression([marked_graph_l*marked_graph_r for marked_graph_l in self.collection for marked_graph_r in other.collection])
        elif type(other) == int:
            return GraphExpression([marked_graph*other for marked_graph in self.collection])
        else:
            raise ValueError("Can't multiply a marked graph expression with ", type(other))
    
    def __rmul__(self, other):
        if type(other) == int:
            return MarkedGraphExpression([other*marked_graph for marked_graph in self.collection])
        else:
            raise ValueError("Can't multiply a marked graph expression with ", type(other))


class Matrix:
    
    def __init__(self, matrix):
        self.matrix = [[matrix[0,0].copy(),matrix[0,1].copy()],
                       [matrix[1,0].copy(),matrix[1,1].copy()]]
        
    def copy(self):
        return Matrix(self.matrix)
    
    def tr(self):
        return self.matrix[0,0].tr()+self.matrix[1,1].tr()
    
    def simplify(self):
        self.matrix[0,0].simplify()
        self.matrix[0,1].simplify()
        self.matrix[1,0].simplify()
        self.matrix[1,1].simplify()
    
    def __pos__(self):
        return Matrix([[+self.matrix[0,0],+self.matrix[0,1]],
                       [+self.matrix[1,0],+self.matrix[1,1]]])
    
    def __neg__(self):
        return Matrix([[-self.matrix[0,0],-self.matrix[0,1]],
                       [-self.matrix[1,0],-self.matrix[1,1]]])
    
    def __add__(self, other):
        if type(other) == Matrix:
            return Matrix([[self.matrix[0,0]+other.matrix[0,0],self.matrix[0,1]+other.matrix[0,0]],
                           [self.matrix[1,0]+other.matrix[0,0],self.matrix[1,1]+other.matrix[0,0]]])
        else:
            raise ValueError("Can't add a matrix of marked graph expressions with ", type(other))
    
    def __sub__(self, other):
        if type(other) == Matrix:
            return Matrix([[self.matrix[0,0]-other.matrix[0,0],self.matrix[0,1]-other.matrix[0,0]],
                           [self.matrix[1,0]-other.matrix[0,0],self.matrix[1,1]-other.matrix[0,0]]])
        else:
            raise ValueError("Can't subtract a matrix of marked graph expressions with ", type(other))
    
    def __mul__(self, other):
        if type(other) == Matrix:
            return Matrix([[(self.matrix[0,0]*other.matrix[0,0])+(self.matrix[0,1]*other.matrix[1,0]),(self.matrix[0,0]*other.matrix[0,1])+(self.matrix[0,1]*other.matrix[1,1])],
                           [(self.matrix[1,0]*other.matrix[0,0])+(self.matrix[1,1]*other.matrix[1,0]),(self.matrix[1,0]*other.matrix[0,1])+(self.matrix[1,1]*other.matrix[1,1])]])
        elif type(other) == int:
            return Matrix([[self.matrix[0,0]*other,self.matrix[0,1]*other],
                           [self.matrix[1,0]*other,self.matrix[1,1]*other]])
        else:
            raise ValueError("Can't multiply a matrix of marked graph expressions with ", type(other))
    
    def __rmul__(self, other):
        if type(other) == int:
             return Matrix([[other*self.matrix[0,0],other*self.matrix[0,1]],
                            [other*self.matrix[1,0],other*self.matrix[1,1]]])
        else:
            raise ValueError("Can't multiply a matrix of marked graph expressions with ", type(other))



==> anc/sym_matrix.txt <==
1*x(1),2*x(2)
2*x(2),4*x(3)


==> anc/variables_fromDSE.txt <==
x(1)
x(2)
new disconnected moment
x(3)
x(4)
x(6)
x(7)
d(1)
x(8)
x(9)
x(10)
x(5)
x(11)
x(14)
x(15)
d(3)
x(16)
x(21)
x(18)
x(22)
x(19)
x(17)
x(28)
x(27)
x(23)
x(26)
d(2)
x(20)
x(24)
x(32)
x(25)
x(33)
x(12)
x(29)
x(13)
x(30)
x(31)
d(5)
d(7)
d(6)
d(8)
d(9)
d(4)
d(12)
d(14)
d(13)
d(15)
d(19)
d(17)
d(16)
d(18)
d(20)
d(23)
d(24)
d(21)
d(22)
d(26)
d(10)
d(28)
d(27)

